Islands in Multiverse Models

We consider multiverse models in two-dimensional linear dilaton-gravity theories as toy models of false vacuum eternal inflation. Coupling conformal matter we calculate the Von Neumann entropy of subregions. When these are sufficiently large we find that an island develops covering most of the rest of the multiverse, leading to a Page-like transition. This resonates with a description of multiverse models in semiclassical quantum cosmology, where a measure for local predictions is given by saddle point geometries which coarse-grain over any structure associated with eternal inflation beyond one's patch.

==> Islands_in_Multiverse_Models-Numerics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    360061,       7808]
NotebookOptionsPosition[    350702,       7642]
NotebookOutlinePosition[    351126,       7659]
CellTagsIndexPosition[    351083,       7656]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Islands in Multiverse Models", "Title",
 CellChangeTimes->{{3.83667472984895*^9, 3.836674730837452*^9}, {
  3.836674782217763*^9, 
  3.836674794995316*^9}},ExpressionUUID->"ece8a166-c05e-4921-9138-\
38eef3a0dab7"],

Cell["Numerical computations and plots", "Subtitle",
 CellChangeTimes->{{3.836674800548766*^9, 
  3.8366748218602695`*^9}},ExpressionUUID->"ccfa5bf3-965c-469e-800e-\
405394cd0df3"],

Cell["\<\
Sergio E. Aguilar-Guti\[EAcute]rrez, Aidan Chatwin-Davies, Thomas Hertog, \
Natalia Pinzani-Fokeeva, and Brandon Robinson

Last modified: July 30, 2021

This supplementary notebook reproduces the plots that appear in the primary \
article. It was successfully executed in Mathematica 12.1.1.0 on Windows 10 \
(64-bit).\
\>", "Text",
 CellChangeTimes->{{3.836674839299713*^9, 3.836674943905041*^9}, {
  3.8366750196169195`*^9, 3.836675037105028*^9}, {3.836675117778735*^9, 
  3.8366752144095526`*^9}},ExpressionUUID->"b7728ea2-3a67-4b45-b0f0-\
b0d25c636dd9"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.836674993035948*^9, 
  3.8366749946359453`*^9}},ExpressionUUID->"8fc37491-5300-4fac-baa8-\
8bac85cd23b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"4bd577d1-a181-404f-becb-22a874c204f3"],

Cell[CellGroupData[{

Cell["Default Parameters", "Subsection",
 CellChangeTimes->{{3.836675338322663*^9, 3.8366753457623396`*^9}, {
  3.8366777354177794`*^9, 
  3.8366777365477657`*^9}},ExpressionUUID->"11acd882-de6f-48c8-b64e-\
e41f29eff39f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Central", " ", "charge"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"c", "=", "600"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.836675348675292*^9, 3.8366753603052526`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"7d6319d3-231f-4698-98c4-cc1a30ccb5f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Cutoffs", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Epsilon]uv", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]rg", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"delt", "=", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "10"}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8366754158771677`*^9, 3.83667542801611*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"8c530822-0241-4413-b346-6b85c22280f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Dilaton", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]0", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalPhi]r", "=", "10"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.836675433196114*^9, 3.8366754332841377`*^9}, {
  3.8366755539728737`*^9, 3.8366755645708866`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"833ef15b-df67-40ca-b716-48bac544b9ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Endpoint", " ", "of", " ", "R"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"fixed", " ", "\[Sigma]R"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Sigma]dS", "=", 
     RowBox[{
      RowBox[{"\[Pi]", "/", "2"}], "-", "delt"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"variable", " ", "\[Sigma]R"}], " ", "*)"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]BB", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"2", "/", "\[Pi]"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Pi]", "/", "2"}], "-", "0.001"}], ")"}], "x"}], "+", " ", 
      "Pi", "-", "0.001"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8366755678898582`*^9, 3.836675612694518*^9}, 
   3.83667722333976*^9, {3.836677295047204*^9, 3.836677312736571*^9}, {
   3.8366777853595924`*^9, 3.8366778077301025`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a6145d2c-d800-406f-b35f-da87af929e2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conformal factors", "Subsection",
 CellChangeTimes->{{3.836675623713231*^9, 
  3.836675629734744*^9}},ExpressionUUID->"2d9d9627-3eab-41e7-b50b-\
bdcba3efdaec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"de", " ", "Sitter"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]dS", "[", 
     RowBox[{"\[Sigma]1_", ",", "\[Phi]1_"}], "]"}], ":=", 
    RowBox[{"Cos", "[", "\[Sigma]1", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.836675637794752*^9, 3.8366756535573397`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"3d14d899-cc20-4fcf-bed9-31579d717cfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Minkowski", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]BB", "[", 
     RowBox[{"\[Sigma]1_", ",", "\[Phi]1_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Sigma]1", "]"}], "+", 
       RowBox[{"Cos", "[", "\[Phi]1", "]"}]}], ")"}], "/", "2"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.836675660489683*^9, 3.8366756730796623`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"85282494-3df7-46a6-9b91-74943a97a389"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dilaton", "Subsection",
 CellChangeTimes->{{3.8366759468176627`*^9, 
  3.8366759527781377`*^9}},ExpressionUUID->"b45a4540-744e-4cdc-80a6-\
d9238b5cc7db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"de", " ", "Sitter", " ", "dilaton"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"\[Sigma]_", ",", "\[Phi]_", ",", "\[CapitalPhi]r_"}], "]"}], ":=", 
    RowBox[{"\[CapitalPhi]r", " ", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Phi]", "]"}], "/", 
      RowBox[{"Cos", "[", "\[Sigma]", "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8366759671421294`*^9, 3.8366759734402633`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"7062849d-36c6-40ba-b665-44c87c348be6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "In", " ", "terms", " ", "of", " ", "the", " ", "de", " ", "Sitter", " ", 
    "dilaton"}], ",", " ", 
   RowBox[{"the", " ", "AdS", " ", "bubble", " ", "dilaton", " ", "is", " ", 
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"\[Phi]", ",", "\[Sigma]", ",", "\[CapitalPhi]r"}], "]"}]}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8366759758061085`*^9, 3.836676016554014*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"364ca297-f837-4a9a-b989-ccb6f1b96734"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Entropies", "Subsection",
 CellChangeTimes->{{3.8366762030522175`*^9, 
  3.836676206328679*^9}},ExpressionUUID->"28b6e996-d75e-412f-a7e6-\
0142d4660853"],

Cell[CellGroupData[{

Cell["Single-interval entropy", "Subsubsection",
 CellChangeTimes->{{3.8366763359249787`*^9, 
  3.836676338882407*^9}},ExpressionUUID->"f9caefb9-c050-4421-936c-\
e488e596a6cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Assumes", " ", "a", " ", "renormalization", " ", "coming", " ", "from", 
     " ", "one", " ", "endpoint"}], ",", " ", 
    RowBox[{
    "so", " ", "choose", " ", "\[Epsilon]uv", " ", "and", " ", "\[Epsilon]rg",
      " ", "accordingly"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S1int", "[", 
     RowBox[{
     "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
      "\[Omega]1_", ",", "\[Omega]2_", ",", "c_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"c", "/", "6"}], 
     RowBox[{"Log", "[", 
      RowBox[{"2", 
       SuperscriptBox["n", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Sigma]2", "-", "\[Sigma]1"}], ")"}], "/", "n"}], 
           "]"}], "-", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Phi]2", "-", "\[Phi]1"}], ")"}], "/", "n"}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
         "\[Epsilon]uv", " ", "\[Epsilon]rg", " ", "\[Omega]1", " ", 
          "\[Omega]2"}], ")"}]}]}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.836676212801662*^9, 3.8366763306564207`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f51b6ff2-7b7d-4f52-ba3c-c6e14aa03839"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"n", " ", "\[Rule]", " ", 
    RowBox[{"\[Infinity]", " ", "limit"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S1intn\[Infinity]", "[", 
     RowBox[{
     "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
      "\[Omega]1_", ",", "\[Omega]2_", ",", "c_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"c", "/", "6"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Sigma]2", "-", "\[Sigma]1"}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Phi]2", "-", "\[Phi]1"}], ")"}], "^", "2"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
        "\[Epsilon]uv", " ", "\[Epsilon]rg", " ", "\[Omega]1", " ", 
         "\[Omega]2"}], ")"}]}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8366765245370717`*^9, 3.836676525398052*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"bf786d66-1aab-468f-85d5-029a787d2535"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two-interval entropy, OPE approximation", "Subsubsection",
 CellChangeTimes->{{3.836676345105798*^9, 
  3.836676387660313*^9}},ExpressionUUID->"7013827d-43a8-45d7-942f-\
2145284ba371"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SgenOPE", "[", 
    RowBox[{
    "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
     "\[Omega]1_", ",", "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"S1int", "[", 
      RowBox[{
      "\[Sigma]1", ",", "\[Phi]1", ",", "\[Sigma]2", ",", "\[Phi]2", ",", 
       "\[Omega]1", " ", ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]2", ",", "\[Phi]2"}], "]"}], ",", "c", ",", "n"}], 
      "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"\[Sigma]2", ",", "\[Phi]2", ",", "\[CapitalPhi]r"}], "]"}]}], 
    "+", 
    RowBox[{"2", " ", "\[CapitalPhi]0"}]}]}], ";"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"ec9be185-151b-4c8c-b3ca-1be1942060db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Quantum", " ", "extremal", " ", 
    RowBox[{"conditions", " ", "[", 
     RowBox[{"stationary", " ", 
      RowBox[{"w", ".", "r", ".", "t", ".", " ", "variations"}], " ", "of", 
      " ", "\[Phi]2", " ", "and", " ", "\[Sigma]2"}], "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QESOPE\[Phi]2", "[", 
      RowBox[{
      "\[Sigma]R_", ",", "\[Phi]R_", ",", "\[Sigma]I_", ",", "\[Phi]I_", ",", 
       "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", 
            RowBox[{"Cos", "[", "\[Sigma]I", "]"}]}], "+", 
           RowBox[{"6", " ", "\[CapitalPhi]r", " ", 
            RowBox[{"Cos", "[", "\[Phi]I", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Sigma]I", "]"}]}], "-", 
        RowBox[{"c", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Sigma]I", "]"}], "2"], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Sigma]I", "-", "\[Sigma]R"}], "n"], "]"}]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"QESOPE\[Sigma]2", "[", 
      RowBox[{
      "\[Sigma]R_", ",", "\[Phi]R_", ",", "\[Sigma]I_", ",", "\[Phi]I_", ",", 
       "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"2", " ", "n", " ", "\[CapitalPhi]r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Sigma]I", "-", "\[Sigma]R"}], "n"], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Phi]I", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "\[Phi]I", "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], " ", "c", " ", 
       RowBox[{"Cos", "[", "\[Sigma]I", "]"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Phi]I", "-", "\[Phi]R"}], "n"], "]"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.836676403916281*^9, 3.836676438978216*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"68139a29-f2e8-47cd-aee3-1d40e76e9e52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"n", " ", "\[Rule]", " ", 
    RowBox[{"\[Infinity]", " ", "limit"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SgenOPEn\[Infinity]", "[", 
      RowBox[{
      "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
       "\[Omega]1_", ",", "\[CapitalPhi]r_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"S1intn\[Infinity]", "[", 
        RowBox[{
        "\[Sigma]1", ",", "\[Phi]1", ",", "\[Sigma]2", ",", "\[Phi]2", ",", 
         "\[Omega]1", ",", 
         RowBox[{"\[Omega]dS", "[", 
          RowBox[{"\[Sigma]2", ",", "\[Phi]2"}], "]"}], ",", "c"}], "]"}]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"\[CapitalPhi]", "[", 
        RowBox[{"\[Sigma]2", ",", "\[Phi]2", ",", "\[CapitalPhi]r"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"QESOPEn\[Infinity]\[Phi]2", "[", 
      RowBox[{
      "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
       "\[CapitalPhi]r_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["2", "3"], " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{"\[Phi]1", "-", "\[Phi]2"}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Sigma]2", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
        "\[Sigma]1", "-", "\[Sigma]2", "+", "\[Phi]1", "-", "\[Phi]2"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2", "+", "\[Phi]1", "-", 
         "\[Phi]2"}], ")"}], " ", "\[CapitalPhi]r", " ", 
       RowBox[{"Sin", "[", "\[Phi]2", "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"QESOPEn\[Infinity]\[Sigma]2", "[", 
      RowBox[{
      "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
       "\[CapitalPhi]r_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Sigma]2", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[Sigma]1", "-", "\[Sigma]2", "+", "\[Phi]1", "-", "\[Phi]2"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Sigma]1", "-", "\[Sigma]2", "-", "\[Phi]1", "+", "\[Phi]2"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", 
            RowBox[{"Cos", "[", "\[Sigma]2", "]"}]}], "+", 
           RowBox[{"6", " ", "\[CapitalPhi]r", " ", 
            RowBox[{"Cos", "[", "\[Phi]2", "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Sigma]2", "]"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.836676489443141*^9, 3.836676529655061*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d2e8d64b-7f42-4bcd-8064-49a36750e2e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["AdS bubble", "Subsubsection",
 CellChangeTimes->{{3.8366766085944242`*^9, 
  3.836676610010893*^9}},ExpressionUUID->"cdf87d16-b0f6-49da-a365-\
b1bcbe10914b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SgenAdS", "[", 
    RowBox[{
    "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
     "\[Omega]1_", ",", "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"S1int", "[", 
      RowBox[{
      "\[Sigma]1", ",", "\[Phi]1", ",", "\[Sigma]2", ",", "\[Phi]2", ",", 
       "\[Omega]1", ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{
         RowBox[{"\[Pi]", "-", "\[Phi]2"}], ",", "\[Sigma]2"}], "]"}], ",", 
       "c", ",", "n"}], "]"}]}], "+", 
    RowBox[{"2", "\[CapitalPhi]0"}], "+", 
    RowBox[{"2", 
     RowBox[{"\[CapitalPhi]", "[", 
      RowBox[{"\[Phi]2", ",", " ", "\[Sigma]2", ",", "\[CapitalPhi]r"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESAdS\[Phi]2", "[", 
    RowBox[{
    "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
     "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}], "-", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Phi]1", "-", "\[Phi]2"}], "n"], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "\[CapitalPhi]r", " ", 
         RowBox[{"Cos", "[", "\[Sigma]2", "]"}]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"Cos", "[", "\[Phi]2", "]"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "\[Phi]2", "]"}]}], "+", 
     RowBox[{"c", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Phi]2", "]"}], "2"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "\[Phi]1"}], "+", "\[Phi]2"}], "n"], "]"}]}]}], 
    RowBox[{"3", " ", "n"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESAdS\[Sigma]2", "[", 
    RowBox[{
    "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
     "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"c", " ", 
      RowBox[{"Cos", "[", "\[Phi]2", "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}]}], 
     RowBox[{"3", " ", "n"}]], "+", 
    RowBox[{"2", " ", "\[CapitalPhi]r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}]}], "+", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Phi]1", "-", "\[Phi]2"}], "n"], "]"}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Sigma]2", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8366766483935595`*^9, 3.8366766487999144`*^9}, 
   3.8366768986891465`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"bbd29275-81eb-468e-84b3-04ca7baa1b39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"n", " ", "\[Rule]", " ", 
    RowBox[{"\[Infinity]", " ", "limit"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SgenAdSn\[Infinity]", "[", 
      RowBox[{
      "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
       "\[Omega]1_", ",", "\[CapitalPhi]r_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"S1intn\[Infinity]", "[", 
        RowBox[{
        "\[Sigma]1", ",", "\[Phi]1", ",", "\[Sigma]2", ",", "\[Phi]2", ",", 
         "\[Omega]1", ",", 
         RowBox[{"\[Omega]dS", "[", 
          RowBox[{
           RowBox[{"\[Pi]", "-", "\[Phi]2"}], ",", "\[Sigma]2"}], "]"}], ",", 
         "c"}], "]"}]}], "+", 
      RowBox[{"2", "\[CapitalPhi]0"}], "+", 
      RowBox[{"2", 
       RowBox[{"\[CapitalPhi]", "[", 
        RowBox[{"\[Phi]2", ",", " ", "\[Sigma]2", ",", "\[CapitalPhi]r"}], 
        "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"QESAdSn\[Infinity]\[Phi]2", "[", 
      RowBox[{
      "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
       "\[CapitalPhi]r_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{"\[Phi]1", "-", "\[Phi]2"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Phi]2", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "\[Sigma]1", "-", "\[Sigma]2", "+", "\[Phi]1", "-", "\[Phi]2"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[Sigma]1", "-", "\[Sigma]2", "-", "\[Phi]1", "+", "\[Phi]2"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "\[CapitalPhi]r", " ", 
            RowBox[{"Cos", "[", "\[Sigma]2", "]"}]}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"Cos", "[", "\[Phi]2", "]"}]}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Phi]2", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"QESAdSn\[Infinity]\[Sigma]2", "[", 
      RowBox[{
      "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
       "\[CapitalPhi]r_", ",", "c_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["2", "3"], " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}], ")"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]2", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
        "\[Sigma]1", "-", "\[Sigma]2", "+", "\[Phi]1", "-", "\[Phi]2"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "\[Sigma]1", "-", "\[Sigma]2", "-", "\[Phi]1", "+", "\[Phi]2"}], 
        ")"}], " ", "\[CapitalPhi]r", " ", 
       RowBox[{"Sin", "[", "\[Sigma]2", "]"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8366766579568253`*^9, 3.8366766587778015`*^9}, 
   3.83667690680335*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"18cd1b3f-dab5-49eb-8d11-2eeea736c555"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Two-interval generalized entropy in the free fermion (FF) model\
\>", "Subsubsection",
 CellChangeTimes->{{3.836676682858159*^9, 
  3.8366767015327206`*^9}},ExpressionUUID->"5cc5fc68-b5ab-4c47-96af-\
013a6c18a4be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sgen2int", "[", 
    RowBox[{
    "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
     "\[Sigma]3_", ",", "\[Phi]3_", ",", "\[Sigma]4_", ",", "\[Phi]4_", ",", 
     "\[Omega]1_", ",", "\[Omega]2_", ",", "\[Omega]3_", ",", "\[Omega]4_", 
     ",", "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", " ", "\[CapitalPhi]0"}], "+", 
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"\[Sigma]2", ",", "\[Phi]2", ",", "\[CapitalPhi]r"}], "]"}], "+", 
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{"\[Sigma]3", ",", "\[Phi]3", ",", "\[CapitalPhi]r"}], "]"}], "+", 
    RowBox[{
     RowBox[{"c", "/", "6"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"4", 
       SuperscriptBox["n", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], ")"}], "/", "n"}], "]"}],
          "-", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Phi]1", "-", "\[Phi]2"}], ")"}], "/", "n"}], "]"}]}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Sigma]2", "-", "\[Sigma]3"}], ")"}], "/", "n"}], "]"}],
          "-", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Phi]2", "-", "\[Phi]3"}], ")"}], "/", "n"}], "]"}]}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Sigma]3", "-", "\[Sigma]4"}], ")"}], "/", "n"}], "]"}],
          "-", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Phi]3", "-", "\[Phi]4"}], ")"}], "/", "n"}], "]"}]}], 
        ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Sigma]4", "-", "\[Sigma]1"}], ")"}], "/", "n"}], 
           "]"}], "-", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Phi]4", "-", "\[Phi]1"}], ")"}], "/", "n"}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
         "\[Epsilon]uv", " ", "\[Epsilon]rg", " ", "\[Omega]1", " ", 
          "\[Omega]2", " ", "\[Omega]3", " ", "\[Omega]4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Sigma]3", "-", "\[Sigma]1"}], ")"}], "/", "n"}], 
             "]"}], "-", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Phi]3", "-", "\[Phi]1"}], ")"}], "/", "n"}], 
             "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], ")"}], "/", "n"}], 
             "]"}], "-", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Phi]1", "+", "\[Phi]2"}], ")"}], "/", "n"}], 
             "]"}]}], ")"}]}], ")"}]}]}], "]"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"11de68a1-f6af-469e-b50f-449246c0625b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Quantum", " ", "extremal", " ", "conditions", " ", "for", " ", 
    "variations", " ", "of", " ", "2", " ", "independent", " ", "endpoints"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QES2int\[Phi]2", "[", 
      RowBox[{
      "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
       "\[Sigma]3_", ",", "\[Phi]3_", ",", "\[Sigma]4_", ",", "\[Phi]4_", ",",
        "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]2", "-", "\[Sigma]4"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]2", "-", "\[Phi]4"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Sigma]2", "-", "\[Sigma]3"}], "n"], "]"}], "-", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Phi]2", "-", "\[Phi]3"}], "n"], "]"}]}], ")"}]}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", " ", 
               RowBox[{"Cos", "[", "\[Sigma]2", "]"}], " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"\[Phi]1", "-", "\[Phi]2"}], "n"], "]"}]}], "+", 
              RowBox[{"6", " ", "n", " ", "\[CapitalPhi]r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Cos", "[", 
                  FractionBox[
                   RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  FractionBox[
                   RowBox[{"\[Phi]1", "-", "\[Phi]2"}], "n"], "]"}]}], ")"}], 
               " ", 
               RowBox[{"Sin", "[", "\[Phi]2", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"Cos", "[", "\[Sigma]2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]1", "-", "\[Phi]2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Phi]2", "-", "\[Phi]3"}], "n"], "]"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"c", " ", 
         RowBox[{"Cos", "[", "\[Sigma]2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]1", "-", "\[Phi]2"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]2", "-", "\[Sigma]3"}], "n"], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]2", "-", "\[Phi]3"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Phi]2", "-", "\[Phi]4"}], "n"], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "n"}], ")"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"QES2int\[Sigma]2", "[", 
      RowBox[{
      "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
       "\[Sigma]3_", ",", "\[Phi]3_", ",", "\[Sigma]4_", ",", "\[Phi]4_", ",",
        "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]2", "-", "\[Sigma]4"}], "n"], "]"}], "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]2", "-", "\[Phi]4"}], "n"], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Sigma]2", "-", "\[Sigma]3"}], "n"], "]"}], "-", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Phi]2", "-", "\[Phi]3"}], "n"], "]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"c", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Sigma]2", "]"}], "2"], " ", 
                RowBox[{"Sin", "[", 
                 FractionBox[
                  RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}]}], "+", 
               RowBox[{"6", " ", "n", " ", "\[CapitalPhi]r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", 
                   FractionBox[
                    RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}], "-", 
                  RowBox[{"Cos", "[", 
                   FractionBox[
                    RowBox[{"\[Phi]1", "-", "\[Phi]2"}], "n"], "]"}]}], ")"}],
                 " ", 
                RowBox[{"Cos", "[", "\[Phi]2", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Sigma]2", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"c", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Sigma]2", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", 
                 FractionBox[
                  RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}]}], "+", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Phi]1", "-", "\[Phi]2"}], "n"], "]"}]}], ")"}], 
             " ", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{"\[Sigma]2", "-", "\[Sigma]3"}], "n"], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"c", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Sigma]2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}], "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]1", "-", "\[Phi]2"}], "n"], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]2", "-", "\[Sigma]3"}], "n"], "]"}], "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]2", "-", "\[Phi]3"}], "n"], "]"}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"\[Sigma]2", "-", "\[Sigma]4"}], "n"], "]"}]}]}], ")"}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "n"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"QES2int\[Phi]3", "[", 
      RowBox[{
      "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
       "\[Sigma]3_", ",", "\[Phi]3_", ",", "\[Sigma]4_", ",", "\[Phi]4_", ",",
        "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]3", "-", "\[Sigma]4"}], "n"], "]"}], "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]3", "-", "\[Phi]4"}], "n"], "]"}]}], ")"}]}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "n", " ", "\[CapitalPhi]r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]1", "-", "\[Sigma]3"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]1", "-", "\[Phi]3"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]2", "-", "\[Sigma]3"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]2", "-", "\[Phi]3"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", "\[Phi]3", "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", "c", " ", 
            RowBox[{"Cos", "[", "\[Sigma]3", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{"\[Phi]1", "-", "\[Phi]2"}], "n"], "]"}]}], "-", 
              RowBox[{"Sin", "[", 
               FractionBox[
                RowBox[{
                "\[Sigma]2", "-", "\[Sigma]3", "+", "\[Phi]1", "-", 
                 "\[Phi]3"}], "n"], "]"}], "+", 
              RowBox[{"Sin", "[", 
               FractionBox[
                RowBox[{
                "\[Sigma]1", "-", "\[Sigma]3", "+", "\[Phi]2", "-", 
                 "\[Phi]3"}], "n"], "]"}], "+", 
              RowBox[{"Sin", "[", 
               FractionBox[
                RowBox[{
                "\[Sigma]2", "-", "\[Sigma]3", "-", "\[Phi]1", "+", 
                 "\[Phi]3"}], "n"], "]"}], "-", 
              RowBox[{"Sin", "[", 
               FractionBox[
                RowBox[{
                "\[Sigma]1", "-", "\[Sigma]3", "-", "\[Phi]2", "+", 
                 "\[Phi]3"}], "n"], "]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"Cos", "[", "\[Sigma]3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]2", "-", "\[Sigma]3"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]2", "-", "\[Phi]3"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]3"}], "n"], "]"}], 
           "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "\[Phi]1"}], "+", "\[Phi]3"}], "n"], "]"}]}], 
          ")"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"\[Phi]3", "-", "\[Phi]4"}], "n"], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "n"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"QES2int\[Sigma]3", "[", 
      RowBox[{
      "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
       "\[Sigma]3_", ",", "\[Phi]3_", ",", "\[Sigma]4_", ",", "\[Phi]4_", ",",
        "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "c"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Sigma]3", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]2", "-", "\[Sigma]3"}], "n"], "]"}], "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]2", "-", "\[Phi]3"}], "n"], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]3"}], "n"], "]"}], 
            "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "\[Phi]1"}], "+", "\[Phi]3"}], "n"], "]"}]}], 
           ")"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"\[Sigma]3", "-", "\[Sigma]4"}], "n"], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]3", "-", "\[Sigma]4"}], "n"], "]"}], "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]3", "-", "\[Phi]4"}], "n"], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "n", " ", "\[CapitalPhi]r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Sigma]1", "-", "\[Sigma]3"}], "n"], "]"}], "-", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Phi]1", "-", "\[Phi]3"}], "n"], "]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Sigma]2", "-", "\[Sigma]3"}], "n"], "]"}], "-", 
               RowBox[{"Cos", "[", 
                FractionBox[
                 RowBox[{"\[Phi]2", "-", "\[Phi]3"}], "n"], "]"}]}], ")"}], 
             " ", 
             RowBox[{"Cos", "[", "\[Phi]3", "]"}], " ", 
             RowBox[{"Sin", "[", "\[Sigma]3", "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", "c", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Sigma]3", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Sin", "[", 
                 FractionBox[
                  RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}]}], "+", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{
                 "\[Sigma]2", "-", "\[Sigma]3", "+", "\[Phi]1", "-", 
                  "\[Phi]3"}], "n"], "]"}], "-", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{
                 "\[Sigma]1", "-", "\[Sigma]3", "+", "\[Phi]2", "-", 
                  "\[Phi]3"}], "n"], "]"}], "+", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{
                 "\[Sigma]2", "-", "\[Sigma]3", "-", "\[Phi]1", "+", 
                  "\[Phi]3"}], "n"], "]"}], "-", 
               RowBox[{"Sin", "[", 
                FractionBox[
                 RowBox[{
                 "\[Sigma]1", "-", "\[Sigma]3", "-", "\[Phi]2", "+", 
                  "\[Phi]3"}], "n"], "]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", "n"}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.836676743170659*^9, 3.836676765075591*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"1e0b79fc-5e7d-4ce2-8d89-aefaa8b1cc7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Generalized entropy for two symmetric intervals in the FF model\
\>", "Subsubsection",
 CellChangeTimes->{{3.8366768144102716`*^9, 
  3.8366768249694877`*^9}},ExpressionUUID->"1e37aa30-5ab0-48af-ad92-\
b1a24278d952"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SgenFF", "[", 
    RowBox[{
    "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
     "\[Omega]1_", ",", "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Sgen2int", "[", 
    RowBox[{
    "\[Sigma]1", ",", "\[Phi]1", ",", "\[Sigma]2", ",", "\[Phi]2", ",", 
     "\[Sigma]2", ",", 
     RowBox[{"-", "\[Phi]2"}], ",", "\[Sigma]1", ",", 
     RowBox[{"-", "\[Phi]1"}], ",", "\[Omega]1", ",", 
     RowBox[{"\[Omega]dS", "[", 
      RowBox[{"\[Sigma]2", ",", "\[Phi]2"}], "]"}], ",", 
     RowBox[{"\[Omega]dS", "[", 
      RowBox[{"\[Sigma]2", ",", "\[Phi]2"}], "]"}], ",", "\[Omega]1", ",", 
     "\[CapitalPhi]r", ",", "c", ",", "n"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESFF\[Phi]2", "[", 
    RowBox[{
    "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
     "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"c", " ", 
      RowBox[{"Cos", "[", "\[Sigma]2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], ")"}]}], "n"], "]"}], 
           "+", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"2", " ", "\[Phi]1"}], "n"], "]"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}], " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]1", "-", "\[Phi]2"}], "n"], "]"}]}], "+", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"2", " ", "\[Phi]2"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"Cot", "[", 
          FractionBox["\[Phi]2", "n"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Phi]1"}], "n"], "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", "n"}]], "-", 
    RowBox[{"2", " ", "\[CapitalPhi]r", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], ")"}]}], "n"], "]"}], "+", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Phi]1"}], "n"], "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]1", "n"], "]"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]2", "n"], "]"}]}], "+", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Phi]2"}], "n"], "]"}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Phi]2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QESFF\[Sigma]2", "[", 
    RowBox[{
    "\[Sigma]1_", ",", "\[Phi]1_", ",", "\[Sigma]2_", ",", "\[Phi]2_", ",", 
     "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", "n"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", " ", 
          RowBox[{"Cos", "[", "\[Sigma]2", "]"}]}], "+", 
         RowBox[{"6", " ", "\[CapitalPhi]r", " ", 
          RowBox[{"Cos", "[", "\[Phi]2", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], ")"}]}], "n"], "]"}], 
         "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Phi]1"}], "n"], "]"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}], " ", 
          RowBox[{"Cos", "[", 
           FractionBox["\[Phi]1", "n"], "]"}], " ", 
          RowBox[{"Cos", "[", 
           FractionBox["\[Phi]2", "n"], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Phi]2"}], "n"], "]"}]}], ")"}], " ", 
       RowBox[{"Sin", "[", "\[Sigma]2", "]"}]}], "+", 
      RowBox[{"4", " ", "c", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Sigma]2", "]"}], "2"], " ", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}], "n"], "]"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]1", "n"], "]"}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]2", "n"], "]"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"6854c6b8-dd71-4c22-9334-b43334da411b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Three-interval generalized entropy in the FF model", "Subsubsection",
 CellChangeTimes->{{3.836676935234301*^9, 
  3.8366769409142914`*^9}},ExpressionUUID->"255c99fc-a04c-45a9-a58e-\
a3b54e26743a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sgen3int", "[", 
    RowBox[{
    "\[Sigma]R_", ",", "\[Phi]R_", ",", "\[Sigma]I1_", ",", "\[Phi]I1_", ",", 
     "\[Sigma]I2_", ",", "\[Phi]I2_", ",", "\[Omega]1_", ",", "\[Omega]2_", 
     ",", "\[Omega]3_", ",", "\[CapitalPhi]r_", ",", "c_", ",", "n_"}], "]"}],
    ":=", 
   RowBox[{
    RowBox[{"4", " ", "\[CapitalPhi]0"}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", "c", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           FractionBox["\[Phi]I1", "n"], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           FractionBox["\[Phi]I2", "n"], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           FractionBox["\[Phi]R", "n"], "]"}], "2"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]rg", " ", "\[Epsilon]uv", " ", 
         SuperscriptBox["\[Omega]1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Omega]2", " "}], "2"], 
         SuperscriptBox["\[Omega]3", "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]I2", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"\[Phi]I1", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
          "2"]}], ")"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", "\[CapitalPhi]r", " ", 
     RowBox[{"Cos", "[", "\[Phi]I1", "]"}], " ", 
     RowBox[{"Sec", "[", "\[Sigma]I1", "]"}]}], "+", 
    RowBox[{"2", " ", "\[CapitalPhi]r", " ", 
     RowBox[{"Cos", "[", "\[Phi]I2", "]"}], " ", 
     RowBox[{"Sec", "[", "\[Sigma]I2", "]"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"29c38d79-b38a-45ad-9dda-ec3d82ee3075"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Quantum", " ", "extremal", " ", "conditions"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QES3int\[Sigma]2", "[", 
      RowBox[{
      "\[Sigma]R_", ",", "\[Phi]R_", ",", "\[Sigma]I1_", ",", "\[Phi]I1_", 
       ",", "\[Sigma]I2_", ",", "\[Phi]I2_", ",", "\[CapitalPhi]r_", ",", 
       "c_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"128", " ", 
      SuperscriptBox["n", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "n", " ", "\[CapitalPhi]r", " ", 
         RowBox[{"Cos", "[", "\[Phi]I1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I1", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Sigma]I1", "]"}]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"Cos", "[", "\[Sigma]I1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", "\[Sigma]I1", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Sigma]I1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Sigma]I1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Sigma]I1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Sigma]I1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}]}]}], 
          ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"QES3int\[Phi]2", "[", 
      RowBox[{
      "\[Sigma]R_", ",", "\[Phi]R_", ",", "\[Sigma]I1_", ",", "\[Phi]I1_", 
       ",", "\[Sigma]I2_", ",", "\[Phi]I2_", ",", "\[CapitalPhi]r_", ",", 
       "c_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"128", " ", 
      SuperscriptBox["n", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "n", " ", "\[CapitalPhi]r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I1", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Phi]I1", "]"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Phi]I1", "n"], "]"}]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"Cos", "[", "\[Sigma]I1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox["\[Phi]I1", "n"], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Phi]I1", "n"], "]"}], " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Phi]I1", "n"], "]"}], " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Phi]I1", "n"], "]"}], " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Phi]I1", "n"], "]"}], " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Phi]I1", "+", "\[Phi]R"}], "n"], "]"}]}]}], 
          ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"QES3int\[Sigma]3", "[", 
      RowBox[{
      "\[Sigma]R_", ",", "\[Phi]R_", ",", "\[Sigma]I1_", ",", "\[Phi]I1_", 
       ",", "\[Sigma]I2_", ",", "\[Phi]I2_", ",", "\[CapitalPhi]r_", ",", 
       "c_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"128", " ", 
      SuperscriptBox["n", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "n", " ", "\[CapitalPhi]r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Phi]I2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I2", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Sigma]I2", "]"}]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"Cos", "[", "\[Sigma]I2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Cos", "[", "\[Sigma]I2", "]"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Sigma]I2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}]}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", "\[Sigma]I2", "]"}]}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Sigma]I2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Sigma]I2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}]}]}], 
          ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"QES3int\[Phi]3", "[", 
      RowBox[{
      "\[Sigma]R_", ",", "\[Phi]R_", ",", "\[Sigma]I1_", ",", "\[Phi]I1_", 
       ",", "\[Sigma]I2_", ",", "\[Phi]I2_", ",", "\[CapitalPhi]r_", ",", 
       "c_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"128", " ", 
      SuperscriptBox["n", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Sigma]I1", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Phi]I1", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], "2"], 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "n", " ", "\[CapitalPhi]r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I2", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", "\[Phi]I2", "]"}], " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Phi]I2", "n"], "]"}]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"Cos", "[", "\[Sigma]I2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Cos", "[", 
             FractionBox["\[Phi]I2", "n"], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}]}], 
           "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}], " ", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Phi]I2", "n"], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Phi]I2", "n"], "]"}], " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Phi]I2", "n"], "]"}], " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Phi]I2", "-", "\[Phi]R"}], "n"], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "-", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I1", "-", "\[Sigma]I2"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I1", "+", "\[Phi]I2"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Sigma]I2", "-", "\[Sigma]R"}], "n"], "]"}], "-", 
              RowBox[{"Cos", "[", 
               FractionBox[
                RowBox[{"\[Phi]I2", "-", "\[Phi]R"}], "n"], "]"}]}], ")"}], 
            " ", 
            RowBox[{"Sin", "[", 
             FractionBox["\[Phi]I2", "n"], "]"}], " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"\[Phi]I2", "+", "\[Phi]R"}], "n"], "]"}]}]}], 
          ")"}]}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.836676981243208*^9, 3.8366770036130905`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"f3159070-c265-4c92-80a3-f5a588303ab7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Pure ",
 Cell[BoxData[
  TemplateBox[{"dS", "2", "n"},
   "Subsuperscript"]],
  CellChangeTimes->{3.836677127421912*^9},ExpressionUUID->
  "2762c6aa-2eb0-44e7-a837-efb73f22a23e"],
 "     (Section 3.1 and Appendix A.2.1)"
}], "Section",
 CellChangeTimes->{{3.8366770557090516`*^9, 3.8366770844776936`*^9}, {
  3.8366771304092364`*^9, 3.8366771396164913`*^9}, {3.8366774626362844`*^9, 
  3.836677496003243*^9}},ExpressionUUID->"2dfe788e-2aa0-40ff-905b-\
8a843504b1e2"],

Cell[CellGroupData[{

Cell[TextData[{
 "Different ",
 StyleBox["n",
  FontSlant->"Italic"],
 ", OPE approximation"
}], "Subsection",
 CellChangeTimes->{{3.836677191662816*^9, 
  3.836677199589793*^9}},ExpressionUUID->"b1c05abd-6b06-4b98-b701-\
612e6e9f8f45"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Figure", " ", "5"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8366773424675293`*^9, 3.8366773495315185`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"919754b5-2e59-40ad-b7a0-72209683189d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SgenOPE", "[", 
        RowBox[{
        "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", ",", 
         RowBox[{"\[Omega]dS", "[", 
          RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", "\[CapitalPhi]r",
          ",", "c", ",", "1"}], "]"}], "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QESOPE\[Phi]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
             ",", "\[CapitalPhi]r", ",", "c", ",", "1"}], "]"}], ",", 
           RowBox[{"QESOPE\[Sigma]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
             ",", "\[CapitalPhi]r", ",", "c", ",", "1"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Sigma]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I", ",", 
             RowBox[{"Pi", "-", "\[Phi]"}]}], "}"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SgenOPE", "[", 
        RowBox[{
        "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", ",", 
         RowBox[{"\[Omega]dS", "[", 
          RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", "\[CapitalPhi]r",
          ",", "c", ",", "2"}], "]"}], "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QESOPE\[Phi]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
             ",", "\[CapitalPhi]r", ",", "c", ",", "2"}], "]"}], ",", 
           RowBox[{"QESOPE\[Sigma]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
             ",", "\[CapitalPhi]r", ",", "c", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Sigma]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I", ",", 
             RowBox[{"Pi", "-", "\[Phi]"}]}], "}"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SgenOPEn\[Infinity]", "[", 
        RowBox[{
        "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", ",", 
         RowBox[{"\[Omega]dS", "[", 
          RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", "\[CapitalPhi]r",
          ",", "c"}], "]"}], "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QESOPEn\[Infinity]\[Phi]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
             ",", "\[CapitalPhi]r", ",", "c"}], "]"}], ",", 
           RowBox[{"QESOPEn\[Infinity]\[Sigma]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
             ",", "\[CapitalPhi]r", ",", "c"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Sigma]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I", ",", 
             RowBox[{"Pi", "-", "\[Phi]"}]}], "}"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"S1int", "[", 
      RowBox[{"\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]dS", ",", 
       RowBox[{"-", "\[Phi]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS", ",", 
         RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c", ",", "1"}], "]"}], ",", 
     RowBox[{"S1int", "[", 
      RowBox[{"\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]dS", ",", 
       RowBox[{"-", "\[Phi]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS", ",", 
         RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c", ",", "2"}], "]"}], ",", 
     RowBox[{"S1intn\[Infinity]", "[", 
      RowBox[{"\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]dS", ",", 
       RowBox[{"-", "\[Phi]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS", ",", 
         RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0", ",", 
     RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Orange", ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}], ",", "Black", ",", "Brown", ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick"}], "}"}], ",", 
      RowBox[{"Darker", "[", "Green", "]"}]}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[CurlyPhi]", "R"], ",", "S"}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"079b4c6b-7d26-47f1-abfa-792f7d6e3ef3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1nk01dsXAHAhQ9SjpCeRofBMTUShfSgkr4gQkpIpMlwJcZskQ1LXkJ9k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       "]]},
     Annotation[#, "Charting`Private`Tag$2590#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVlnk8lQkXx22TZdIrkyVLdslSmUaIOkelwptEGEp0w1jGWsg2lhayxbVU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       "]]},
     Annotation[#, "Charting`Private`Tag$2590#2"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0Hk41QkXB3BLY5kQQmUpUbpjCVNI1DmjkBhEaVSiK6VbkUYpUdNGUeGS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       "]]},
     Annotation[#, "Charting`Private`Tag$2590#3"]& ], 
    TagBox[
     {RGBColor[0.6, 0.4, 0.2], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0Xk4lO0XB3BbJaXwC5GsLfYS3gidO4miLBUtEglJUbxCmjbZIrKlKGtZ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       "]]},
     Annotation[#, "Charting`Private`Tag$2590#4"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0Hk0lYsaBnBTQjqppCRjmkROh6466H2TuZuLFg1Szi7FdiMqSpSwUWZR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       "]]},
     Annotation[#, "Charting`Private`Tag$2590#5"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
      Opacity[1.], LineBox[CompressedData["
1:eJwV0Hk4lAsbBnBJkuijU+J0UKSFSoVTop4nLYo+RzpUlnKmkijhlA51WshS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       "]]},
     Annotation[#, "Charting`Private`Tag$2590#6"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "R"], TraditionalForm], 
    FormBox["S", TraditionalForm]},
  AxesOrigin->{0, 3784.6846946113787`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, Rational[1, 2] Pi}, {3784.6846946113787`, 
     5276.12589515032}}, {{0, 1.5707963267948966`}, {3784.6846946113787`, 
     5276.12589515032}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8366773276113806`*^9, 3.8366778651286354`*^9, 
  3.836678812038266*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"451eaaf5-25ad-45e4-9802-853b61f1c0ad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Different times ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "R"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7d2e05e8-94e2-46b2-9875-63781d42e045"]
}], "Subsection",
 CellChangeTimes->{{3.8366773638272805`*^9, 
  3.836677378941699*^9}},ExpressionUUID->"0b3f41b1-f635-48ec-8617-\
c23973601265"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "New", " ", "parameters", " ", "to", " ", "match", " ", "article", " ", 
    "plot"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]r0", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c0", "=", "10000"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Sigma]dS1", ",", "\[Sigma]dS2", ",", "\[Sigma]dS3"}], "}"}], 
     "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["\[Pi]", "2"], "-", 
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]]}], ",", 
       RowBox[{
        FractionBox["\[Pi]", "2"], "-", 
        RowBox[{"2", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "2"}]]}]}], ",", 
       RowBox[{
        FractionBox["\[Pi]", "2"], "-", 
        RowBox[{"5.1", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "2"}]]}]}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.836677393228483*^9, 3.8366774200873537`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"c32176f6-6f54-44c2-b7c5-86e2979dba72"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Figure", " ", "6"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.836677422788376*^9, 3.836677425793374*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"c696b513-1b91-4130-be71-ff97abcc5dfc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SgenOPE", "[", 
       RowBox[{
       "\[Sigma]dS1", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS1", ",", "\[Phi]"}], "]"}], ",", 
        "\[CapitalPhi]r0", ",", "c0", ",", "1"}], "]"}], "/.", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"QESOPE\[Phi]2", "[", 
           RowBox[{
           "\[Sigma]dS1", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
            ",", "\[CapitalPhi]r0", ",", "c0", ",", "1"}], "]"}], ",", 
          RowBox[{"QESOPE\[Sigma]2", "[", 
           RowBox[{
           "\[Sigma]dS1", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
            ",", "\[CapitalPhi]r0", ",", "c0", ",", "1"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Sigma]I", ",", "\[Sigma]dS1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]I", ",", 
            RowBox[{"Pi", "-", "\[Phi]"}]}], "}"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"SgenOPE", "[", 
       RowBox[{
       "\[Sigma]dS2", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS2", ",", "\[Phi]"}], "]"}], ",", 
        "\[CapitalPhi]r0", ",", "c0", ",", "1"}], "]"}], "/.", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"QESOPE\[Phi]2", "[", 
           RowBox[{
           "\[Sigma]dS2", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
            ",", "\[CapitalPhi]r0", ",", "c0", ",", "1"}], "]"}], ",", 
          RowBox[{"QESOPE\[Sigma]2", "[", 
           RowBox[{
           "\[Sigma]dS2", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
            ",", "\[CapitalPhi]r0", ",", "c0", ",", "1"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Sigma]I", ",", "\[Sigma]dS2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]I", ",", 
            RowBox[{"Pi", "-", "\[Phi]"}]}], "}"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"SgenOPE", "[", 
       RowBox[{
       "\[Sigma]dS3", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS3", ",", "\[Phi]"}], "]"}], ",", 
        "\[CapitalPhi]r0", ",", "c0", ",", "1"}], "]"}], "/.", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"QESOPE\[Phi]2", "[", 
           RowBox[{
           "\[Sigma]dS3", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
            ",", "\[CapitalPhi]r0", ",", "c0", ",", "1"}], "]"}], ",", 
          RowBox[{"QESOPE\[Sigma]2", "[", 
           RowBox[{
           "\[Sigma]dS3", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
            ",", "\[CapitalPhi]r0", ",", "c0", ",", "1"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Sigma]I", ",", "\[Sigma]dS3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]I", ",", 
            RowBox[{"Pi", "-", "\[Phi]"}]}], "}"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"S1int", "[", 
      RowBox[{"\[Sigma]dS1", ",", "\[Phi]", ",", "\[Sigma]dS1", ",", 
       RowBox[{"-", "\[Phi]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS1", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS1", ",", 
         RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c0", ",", "1"}], "]"}], ",", 
     RowBox[{"S1int", "[", 
      RowBox[{"\[Sigma]dS2", ",", "\[Phi]", ",", "\[Sigma]dS2", ",", 
       RowBox[{"-", "\[Phi]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS2", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS2", ",", 
         RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c0", ",", "1"}], "]"}], ",", 
     RowBox[{"S1int", "[", 
      RowBox[{"\[Sigma]dS3", ",", "\[Phi]", ",", "\[Sigma]dS3", ",", 
       RowBox[{"-", "\[Phi]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS3", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS3", ",", 
         RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c0", ",", "1"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "1.35", ",", 
     RowBox[{
      RowBox[{"\[Pi]", "/", "2"}], "-", "0.0001"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Red", ",", "Orange", ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Red"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Orange"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[CurlyPhi]", "R"], ",", "S"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.35", ",", 
        RowBox[{
         RowBox[{"\[Pi]", "/", "2"}], "-", "0.0001"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "30000"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"45082414-b6b9-4007-b796-19a2719ecb4f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwtzws01fkWB/ATlRBDIaGS6zGaVKQItbfHrUSKjFAeuUmNUUMxpGumMiNF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       "]]},
     Annotation[#, "Charting`Private`Tag$2724#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwt03k0FeoWAPBz3EqkDKlLI3JNaSEq94a9Qxq862ZIJcNJSV2v2yVJFE8p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       "]]},
     Annotation[#, "Charting`Private`Tag$2724#2"]& ], 
    TagBox[
     {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwt0gtQk1cWB/BsiiABEUE0QlUEBIJxURHcSuUcHvKuVewCi6XaWJSVt5Y2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       "]]},
     Annotation[#, "Charting`Private`Tag$2724#3"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd03k0ldsbwPGTuDgiREoUKuKKdBW36XlD4WqUCjdDA+pHSUXHkEruqgwN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       "]]},
     Annotation[#, "Charting`Private`Tag$2724#4"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0nk01WsXB3ARGeJFKeUoVEShdNJg2L8imSp0kpShMtSrOpVLB12VamnS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       "]]},
     Annotation[#, "Charting`Private`Tag$2724#5"]& ], 
    TagBox[
     {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV03dUzu8bB/CkJeMUDRLaw5dSMo7o+jS+FTLKI0kLDVQi67GSpCSF6hst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       "]]},
     Annotation[#, "Charting`Private`Tag$2724#6"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "R"], TraditionalForm], 
    FormBox["S", TraditionalForm]},
  AxesOrigin->{1.35, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1.35, 1.5706963267948966`}, {0, 30000}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8366774414691057`*^9, 3.8366778725400763`*^9, 
  3.836678815748881*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"43132813-2856-4353-ba05-ed94b32c48ed"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Comparison between OPE limit approximation and free fermion model\
\>", "Subsection",
 CellChangeTimes->{{3.8366775046642065`*^9, 
  3.836677521194173*^9}},ExpressionUUID->"9e7f660c-8fd5-4498-9a48-\
ec9134fbddfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "New", " ", "parameters", " ", "to", " ", "match", " ", "article", " ", 
    "plot"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]rp", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cp", "=", "100"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8366775331297283`*^9, 3.8366775400341372`*^9}, {
  3.8366775917080593`*^9, 3.836677593686038*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"6f549f45-12b4-43ce-8ce7-9a052d87ecd1"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Figure", " ", "13"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8366776046130104`*^9, 3.8366776065290346`*^9}, 
   3.8366778771584997`*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"6067db86-7e98-4a91-b36c-f32c501d74dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SgenOPE", "[", 
        RowBox[{
        "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", ",", 
         RowBox[{"\[Omega]dS", "[", 
          RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
         "\[CapitalPhi]rp", ",", "cp", ",", "10"}], "]"}], "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QESOPE\[Phi]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
             ",", "\[CapitalPhi]rp", ",", "cp", ",", "10"}], "]"}], ",", 
           RowBox[{"QESOPE\[Sigma]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
             ",", "\[CapitalPhi]rp", ",", "cp", ",", "10"}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Sigma]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I", ",", 
             RowBox[{"Pi", "-", "\[Phi]"}]}], "}"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SgenFF", "[", 
        RowBox[{
        "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", ",", 
         RowBox[{"\[Omega]dS", "[", 
          RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
         "\[CapitalPhi]rp", ",", "cp", ",", "10"}], "]"}], "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QESFF\[Phi]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
             ",", "\[CapitalPhi]rp", ",", "cp", ",", "10"}], "]"}], ",", 
           RowBox[{"QESFF\[Sigma]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
             ",", "\[CapitalPhi]rp", ",", "cp", ",", "10"}], "]"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Sigma]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I", ",", "Pi"}], "}"}]}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"S1int", "[", 
      RowBox[{"\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]dS", ",", 
       RowBox[{"-", "\[Phi]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS", ",", 
         RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "cp", ",", "10"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0", ",", 
     RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Red", ",", "Blue"}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[CurlyPhi]", "R"], ",", "S"}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"f490edce-298e-4e79-af96-91a84e2689df"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVz3k8VYsWB/BjKir3UomOiKQBkSvhobVyJaobkdwGKSFORYYUl4ecvc/e
VGavZKjrGUpECCUpqZRcU5M50SlliOyzEZ73x/qsz/ef3/otdVcfe3dxDocT
Pjf/3xIPFzR8NDy6Rdcr13ZxPI2aX6pMVRMAmDxYJIqjcbJQz+19vC0s/Lrs
Wfuc+5d6snfjXSDtMN8oa85tVvzHWfE+MKO8V8J4zq9d4temxYeB0ZNLVs6x
NNqfXN52OT4Gwnm3grIv0Rg3eqg4OT4DymQN+QbRNJrW7lhg4V8I1zbXizIi
aTwdvPto8ely2M20D58MofFUufslcY1quOxq1rHlDI2tn21kclyfgPNVjxy7
UzRG6TGcu/ufw7gNx+upO42+2s+TqrPqIZQ01fRznut/7ERBp3cj9O2ZkeE6
0uj6YJ9drEcz3C+bSVr/B43HvrdWV1OtkKlrpHTEksYLG8t8ssk3EFY3aTZr
SqN4dZkRP/gdmCxUOZ9qQKO81s6G7sttYH1WNthWi0brDIvMkfgOeLDAJNNb
nUbF4XqrsLIuKIkbWJuoSGPKs3tiEl49MO/qtpFcWRrNVLbOqrl9gKDC8IAN
kjRq98j1hQb0wmoP5nPGBIX5uYs9S/0+wsEkxeGIYQpDupxbtMk+8J6WkjPr
o9DXzHhnemI/RFeNCVvfUTiZYen6NfYTqJcbxHS/orDxdMqRs38LYVM/90fa
IwpNtq+a6bz+GXYPLYh9WUph3TaTXEz9Ao7nRgqab1CYVXTFpDdvAB4EHTdw
SaVQQUOHd/jGV0hZnyO9P4bCZjHp88srv4F+kqAgL5zCUmn/7Ma6QfDvnnDN
9KVQR0GO51o7BIXLp8TEjlE4fIlZavBmGOTG8yPd7CnUEAj0fHgjMJrQ9GCF
BYW9B9rbLIQjsEhffruTPoXW/S0Tpd7fYUmg5iZVVQrP+bl7Lhv8Do62/TaK
CyncfffqjmWBo+BdMa6lNC7AoZ+8EAlmFOL8au782i3A628jSrz9x+CU7WO1
pmcCnPQ0PxI0NQbr203bvG4JUGU67qBv8A/wK75L7Y8V4Kft0S+kJcfB5t3F
5XHeAqxZUw+q0eOgTk7MW2QjQJ50tqS6DAMtydLDg2oCfClOXfx9IQMyVVIF
v81ZZ9prmYcsA7t8w4YDVwpw+PuGdXnyDHAmNUXTKgIMaC/dachlwOnPVKl5
ygIMLaiNt9FmIClhZej0UgHG7u1X8/uDAevjEr58aQGWXVttXhPHgCBnC/fR
IImrZy3/epTAwOgWiW9D30iMdXaveJjEgOUtR5UVc/bkZhtWXmEgJP9mSsAA
idzEtbql1xkY/ln1UUVIYohAa2VOEQO//P70iV0PiRbeG8WimxjYUtDUrddM
YkG9HdAtDARu7iS2N5GorO0bKnjNwMsliR6HG0n8ISyaiHzPQL9KSjPdQGLW
UYPRkA8M3BM/qPv2BYnSjps/en9nQM1JonhHDYkNpma19vIi6OvuWBRVTGJU
+ZkpqyUi4D71Mo++Q+J2w9v6pgoikFIyC4suIrFad1W6xnIRNOeE6dG3SSxW
lz77Q00EUekSvwblkXh5fuu65I0i+NN4Snl9JonHWk5ceG8rgs5+84f340hU
s8t6/GqPCKwUenWvxpLYUd/FPnIQwUupfF5QDIn7nu5xv+kkApn1+ma/XSTR
usJoy18uIrAQukwlUiTqZkiMrPCZux8Q6bMijESWd9XhyCURpPgfMlU5QWJM
cOb8sFgR9ErKSJZ4kbgmKu9+WrwIttlkC609SXS8cV+jPVkEbg3dAyfdSbwj
bB9zzJjrr1q7I82FxJNuKxJ3Foqg9IibT4oDiT3Oaa2bm0XAOP1T9c6ExLOn
sijH1rn8lpqRNcYk/hKabxbwRgQbl/CO+W0m0Tz1wX+L2kSgWcP7xDEgMaWt
M0DnowjGTCIOTGmTuNdJVWHVDxHMuifIOauQ+Nwuw1F2GQtptmka4dME8p70
V81XYkHIWaNLTBEoa6yzTpzLwohPjT85QaD9yopJRoWFUMuKM6HjBLYPNmf0
aLKADT05poMEDkXNGyg2ZKFRbnLVQDuBsTO7HAqMWDgT0Qt57wk08EuozDVh
QSybE3H8LYHn9qvFpJmz8I+6ErepmUDxdf/aJNjGwo2wPXoedQQq1J769wFH
Fow+q8ucLyWw3LhEuNeJhaWekvIDdwg8cGvSznY/C9yxuCs7CwlMTxBoWDqz
8IZTmjN5k8B1rtefb3BnwVWPbJe8RqDZbOtisTMssAfsu7IpArv8lEOmAlmo
cq2fSiQIjPh0tH/8HAtnOS5s0HkCn74aKhsIYWHR1wuFa0MItE2Vdm7ls/B6
aUzSQh8CXU3McnISWfCpzOdU2BPoNfhqvCOZBR0qzIbYTeDp6y6Wi6+wUCTG
PYo7CAyTifwQksaC90x+efhWAlPf1ynbZ7Ow8lB9pJIegZkXD/IEuSxYvNMS
2mgReHPrYHnlTRZaE9/ec9MksOKG3L61t1moCc+1clAm8E2QU+zPMhb+I9SV
nZAisHPDly79eyzEBavsO8ghsO9D8IbjlSzot3iVp0/yccwm/UVTNQt9T7Qs
aob4KMftl8ypY8FpK6Po9JqPig2BDh0vWZDNS3JKbuCj6nnpv+UbWCjZI1GS
+4yPu04vmL3WOPcfrfFi10M+/g9OM+v4
       "]]},
     Annotation[#, "Charting`Private`Tag$2779#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJw92Xk4VN8bAHAhpBSyJEJUsvsKpeg9lkIkyRKRpZRkr+wlZe5MkmRpESFZ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       "]]},
     Annotation[#, "Charting`Private`Tag$2779#2"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0Xs41AkXB/BxWZfSuxJ65WVyXblk21jJ5Jykm2RTb2mL0lA0ymXShag3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       "]]},
     Annotation[#, "Charting`Private`Tag$2779#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "R"], TraditionalForm], 
    FormBox["S", TraditionalForm]},
  AxesOrigin->{0, 663.9124949241864},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, Rational[1, 2] Pi}, {663.9124949241864, 818.2589409978007}}, {{
     0, 1.5707963267948966`}, {663.9124949241864, 818.2589409978007}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8366776092878513`*^9, 3.836677879178743*^9, 
  3.836678817216876*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"bef68007-5a9f-4df3-ba0e-b00518eff19c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  TemplateBox[{"dS", "2", "n"},
   "Subsuperscript"]],
  CellChangeTimes->{3.836677127421912*^9},ExpressionUUID->
  "b5b003ea-2a62-4bed-a8a4-6d5ca4e01fcd"],
 " with bubbles    (Section 3.2 and Appendix A.2.2)"
}], "Section",
 CellChangeTimes->{{3.8366770557090516`*^9, 3.8366770844776936`*^9}, {
  3.8366771304092364`*^9, 3.8366771396164913`*^9}, {3.8366774626362844`*^9, 
  3.836677496003243*^9}, {3.836677905598469*^9, 
  3.8366779450843945`*^9}},ExpressionUUID->"3528eebe-debb-4394-9f56-\
a25376665037"],

Cell[CellGroupData[{

Cell[TextData[{
 "Different ",
 StyleBox["n",
  FontSlant->"Italic"],
 ", flat bubble, OPE approximation"
}], "Subsection",
 CellChangeTimes->{{3.836677191662816*^9, 3.836677199589793*^9}, {
  3.8366784261478496`*^9, 
  3.836678428589651*^9}},ExpressionUUID->"3fce28b0-0f09-4abf-a828-\
209ac1809d65"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Figure", " ", "8"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8366773424675293`*^9, 3.8366773495315185`*^9}, {
  3.8366784108205147`*^9, 3.8366784111885147`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"5cc9617d-5a5e-49b2-b60e-1bced9ab6bd3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SgenOPE", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
         "\[Sigma]I", ",", "\[Phi]I", ",", 
         RowBox[{"\[Omega]BB", "[", 
          RowBox[{
           RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}],
          ",", "\[CapitalPhi]r", ",", "c", ",", "1"}], "]"}], "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QESOPE\[Phi]2", "[", 
            RowBox[{
             RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
             "\[Sigma]I", ",", "\[Phi]I", ",", "\[CapitalPhi]r", ",", "c", 
             ",", "1"}], "]"}], ",", 
           RowBox[{"QESOPE\[Sigma]2", "[", 
            RowBox[{
             RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
             "\[Sigma]I", ",", "\[Phi]I", ",", "\[CapitalPhi]r", ",", "c", 
             ",", "1"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Sigma]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "+", "0.2"}]}], "}"}]}], "}"}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SgenOPE", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
         "\[Sigma]I", ",", "\[Phi]I", ",", 
         RowBox[{"\[Omega]BB", "[", 
          RowBox[{
           RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}],
          ",", "\[CapitalPhi]r", ",", "c", ",", "2"}], "]"}], "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QESOPE\[Phi]2", "[", 
            RowBox[{
             RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
             "\[Sigma]I", ",", "\[Phi]I", ",", "\[CapitalPhi]r", ",", "c", 
             ",", "2"}], "]"}], ",", 
           RowBox[{"QESOPE\[Sigma]2", "[", 
            RowBox[{
             RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
             "\[Sigma]I", ",", "\[Phi]I", ",", "\[CapitalPhi]r", ",", "c", 
             ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Sigma]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "+", "0.4"}]}], "}"}]}], "}"}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SgenOPEn\[Infinity]", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
         "\[Sigma]I", ",", "\[Phi]I", ",", 
         RowBox[{"\[Omega]BB", "[", 
          RowBox[{
           RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}],
          ",", "\[CapitalPhi]r", ",", "c"}], "]"}], "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QESOPEn\[Infinity]\[Phi]2", "[", 
            RowBox[{
             RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
             "\[Sigma]I", ",", "\[Phi]I", ",", "\[CapitalPhi]r", ",", "c"}], 
            "]"}], ",", 
           RowBox[{"QESOPEn\[Infinity]\[Sigma]2", "[", 
            RowBox[{
             RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
             "\[Sigma]I", ",", "\[Phi]I", ",", "\[CapitalPhi]r", ",", "c"}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Sigma]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I", ",", "Pi"}], "}"}]}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"S1int", "[", 
      RowBox[{
       RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
       RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
       RowBox[{"-", "\[Phi]"}], ",", 
       RowBox[{"\[Omega]BB", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}], 
       ",", 
       RowBox[{"\[Omega]BB", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
         RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c", ",", "1"}], "]"}], ",", 
     RowBox[{"S1int", "[", 
      RowBox[{
       RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
       RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
       RowBox[{"-", "\[Phi]"}], ",", 
       RowBox[{"\[Omega]BB", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}], 
       ",", 
       RowBox[{"\[Omega]BB", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
         RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c", ",", "2"}], "]"}], ",", 
     RowBox[{"S1intn\[Infinity]", "[", 
      RowBox[{
       RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
       RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
       RowBox[{"-", "\[Phi]"}], ",", 
       RowBox[{"\[Omega]BB", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}], 
       ",", 
       RowBox[{"\[Omega]BB", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
         RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0", ",", 
     RowBox[{
      RowBox[{"\[Pi]", "/", "2"}], "-", "0.0007"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Orange", ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}], ",", "Black", ",", "Brown", ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick"}], "}"}], ",", 
      RowBox[{"Darker", "[", "Green", "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"\[Pi]", "/", "2"}], "-", "0.0007"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1600", ",", "2700"}], "}"}]}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[CurlyPhi]", "R"], ",", "S"}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"b0bb2b73-79b0-4b58-aada-94f2e477333c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1Akw1VscB3AkCSGVrFGhq1QXIZTfyassWSJFOx5Cm0Qq7xFtyr5nvStR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       "]]},
     Annotation[#, "Charting`Private`Tag$2835#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0Qk01VsXAHAkUUKGyNwkSaaemyHto/JCSWQqGcNDKk0IjXqlTBniofyv
ey+R6ZYhU1EozzxPn8gYkQy5939J7zvOWnud9Vtrn733OWer6yVLdx4uLq5m
HKu7bSQ/s3U5CbhWl1QaQnyd5nLPk0GuvmFthVAaqr87lPIrkgBXH+WAG30M
xM8rcW5qAxWW/vlMH21nIJWjJX52J6mQUTxld76RgS42cqdo9VKBGuE38qmS
gVi9MdPj31Ih18DQ9EUGA/EtFDwyF2Lgfs6CXsEMpEw5/bzckgFXh/l8KP4M
ZHpjhbk7gQHT3ktiElcYKPI/o541imnQNGt4i9eTgTYLdisVa6aDYJmTF9WK
gZR2cqoUrTNgy7ZR95saDGTs+bw7IjED9tfJ+WmpMpB3luHU0ucMSOJKclrY
xUC5mo9FOz0yQeD764oEBQaiHJRxeRTwErQGlVXchBnoT1uD33PJ2ZCYH/2t
f5aO8qvRM5fLTJAp2PFdvpSO3Ir3l5+KZoLDvcWHSm/oSDxbrd/oFRNUdd72
7yugo2uxsrIqc0yYlhZ1dMqloz9cyeR531cwmDdyi02jo6L/8pJDfF9DYE9S
nEwEHRXrKSSnXSqABWScXelGR55qm8sSogrg3YtyDQdXOpLatvF/j/IKIGLQ
yXfFiY4CBJalL/4oAC2z+gVjezrS7elKolwqhMeX7/Sst6Sj0uuRSZ8uFoHN
2vvymoiOypkriZMXiuGKwdN9tfJ0JFrTaaYfUQxiHAOXdlk68urN4Y7ILoaW
7JviQ9J0tJnH0UtjqhhkztyaXyNJR76n3un4e5bAfy9rv3gI09EO1q1u3nOl
0Bxe5fuMi47C9LkkFO3K4a+PRwtTR2lo2Lyn9rJ/ORhZLg7ND9OQjhszuCq+
HGb/N/nDaIiGRsOdRz06yyHX5Rwx95mGDg5U5udYvgUpmdjPjt00NH/nrqW+
2TvYddz8YUQdDe09x228Z2slBH+ddNz+moa0jidN7tKqBHdyW+UjJq6vvS9s
x+FK6G74p3sul4aOrHNvknOvhN2OMjKfsmjoTFatlUhmJWhu+R37dxoNPViI
clnUeA+yqVznzRNp6EuIfFAF+gCFpt4PuO/RUAxDP/eUczUw0stqzG1p6AVr
XFrNtxrsi1q/brOhoXLjmIf8d6rhKOfhEsuKhsanJ5zfEtXgVSA5nWpJQ/ra
8WK7BquBr9msh+cEvm/NbMCSQw0YZhbTfxyhof1f0w6n2n+EX2kJEj77aKh/
t0jvjE0tDDiWwStRGmo447lRzrMWaiqURWmbaKgsrNLw2I1a8LQLyooVoaGk
774vXyTXQnBZiNoNIRqye9Ua5PylFoTyH9iZraehDp1Y+Tavf2EgINpmCw+u
d3SzW2FwHSw9CabozqeicnfZH0G0BrheoKfr2ZGK9tmnV674tIBT61NnTWoq
CkzbMO3n1gZ6kbfr4q6nIsF6wY1eDzqgb1Py5dTjqSha1P6J+P0ucPshrOej
koqC3MosSvx74GKQ+exawVTEjH7D3/20D6yzPE+umaGi7i9c23Kj+mHbuyCa
ZwcVmWwY1/idPwCJdYuHp0qpSIQ68277X19giIum/pVORdfqn2ze6ToErW6E
Pt8TKro1yjXpemUYKLqzp3iCqehuZILPTd8RiBDamUvzpqLdSr+8O0JGYWdv
VsaW01TEW+XFrxwzBs2Gi1OiJlTUM7tiYxc5DuNLZW1S+lRkIeisWEN8hTP9
TNlpVSqqLp5IEiImoGR/+cPHilTk5R1YYJU4CWup27mUJKioQKDPuDvjG+QJ
Wi9FC1ARqescSUmfAoly2X8nfhNoyLbgRFvxNNjdV33n/o1AK4Gbcr0/fof7
9Yk8z7sJJKr+9N3g+xkQrzI4avCJQA0t4ybRbT9Aq3WraXYRgSrvqldFec5C
ju785z8zCFQgN6thPTYLYXvsShWSCRTIlOwv9pmD39K7U4YjCPQ2rG1w/dQc
NHmHz/jfI1C7w0/F5avzYP16b5aYP4HcAzJLexfmYZ2V2Zz1BQI9kRihUy4v
QGpkNE+SG4EiM0PqNDkLUPhB6zLvWQIJPHhjIhPwEwr9Y1XbrAhke9qSj869
CL8SOoxHzQh0MO+yaGboIiTtswtYOEqgVLMd/s/5WLDtUVacymECsfKz31fw
s2Cw5bSPJLaptLbg8HoW7DePseDF/jlulKokzIKKkZQjA4cIZHznr/o8SRYg
sU2NMdgzr18qfFBmQVEe0+O3IYEOSGnWjpuywMm14M0gIlD3sMEWjSgWpO48
n1l3kEAn4pXl1KJZ4CEs8q0Mu9pEbKtqLAvCzewpOdivmRPKygnYn4bnorAj
b8XqKBIsSHR58dMa+4j0pK1IHgv6AhOURw0IxLSIi59twvOfzvpTAHvX2ttJ
My0syIlVWl4+QKCUYq+U6TYWnH2lUzaDHaYA6RNdLJglFBw7sD2+TxZ+GWAB
e2FKjYot9wg6W2ZYsKllyy9d7MeV38ReCbHB6VqloZ8+gTY8ENuUJsIGOe0q
ujd2+LEDQomibGgQ6hdxwo7qiuC/u5kNvlEnBI2x46Y1Vk7Ks+HZrz2h0tjP
pfzHZ/eyoV7jeux7PTy/75oSDTM22JLFi5LYmhTVoh3mbPDori3ZiP162Spf
yoINP4+NhK7BLnyQnsNlzYapVorxD10ClT4zobWcZYN46Iljn7CraqPCfH3Y
0N3Mdr2B3aUo68gMY4OA1ErnmA6BtO7pdTRFsGH6SpZeP3bUiJ3p9yg2pO81
y27DNk5/SlGJY8P2MK+iCuzSPcLCjGdsGLu97J6EnULhqUzIYcN/9n9oWWJ7
HJ/YeruZDVrTT4Pr9xPoQw7fP89b2RB3c+3tKmwF4Z1C5e1sqKU5RJZh97S6
LJHdbAjN+tiehW1q+7+2K1/Y4Cp0lROOrebaFOIxx4Ycx4U8C+xF/4IxMzES
dPpTPo1SCHRNSVvCWIKE0gHX9gHs+Y7CI4ckSXCIP/utB3tG8w2dIkOC3NCs
biP2xFSJi8J2EqzF4p2KsPudKj7PapHwkf9l9WPsM0Jo49QfJFR8zA/5G7u3
vPLAGIWEBr9ZszvYXVs+JPfqkXAuiJvXD7u5vfr0h0MklEffZLlgfzha1xlr
SQLteslPfWzEMl0baUWCuU6/x37sCkb9H6E2JCRvUB/Vwi7nbowNPkNCzS83
LhXsorJmC3dXEmSKBCuksDPVOxspV0gQM1e1JrUJpDxgvaJxjYSZdYaBP7HT
w7tU9/iRYLsQ8nIWmzbZHaYQSMKn/hjVSexn9D4T/nskDIq0F/VhP5H8UtMb
TcL56vcjFdganIV2oThsAQ/HcuzmvnXDh+NJEHRijRdjC6Wo/85JIqHauG/r
a+zwHbcp9+gkNIrnHEzDVuWLPfImjYSu7znKNOz6r+mW0y9IIJwTFQns9VlN
F22ySbDR0dRLxH6oKf9CpRC/75ijeCS2kphWodMb/D8L+RfCsD/+NKqKKyHh
ksVCRyg2b/GFwd9vSTBSUG8Mwb538K1k+0cShuuS3AKxtym27uT/l4QUXoO9
Adjvucf2GdSTsOV67Ro/bK4awZMvmkmw/zep7zL2rWNnQ4N6SOAO2aPujS2/
1zee2UdCn4fEX57Yb4XuM8b6SQg/8TXbA/tXa1al+RAJhfFGruewk/Mrmu6P
kMDUbm11wdZ72t5fMkaCtsURc2fsG3bL5PZvJFxljV11wJbSE153epqEwEui
Mmexi2W2S0TOkDDkr9RyBps1YKpJzpPwRE3AzQ47vtIR9i6SsC+045Attjbt
ipkrm4SJ0UfqNtjX3JO8GpZJoNdkaFlhix/N9ef+TYKemoTJKex85Q9/U7g4
cHHS44IltuX6rtjzPBwoeEAnLLDnpyZTqbwc2FFTM3gSO6ZxJa+TjwNkbdPe
VWvmbXq3XoADRnfePzLHbnmyswE2cKCJkrhwAtv3im7ftY0cOMl0OL9qESuz
iUxhfH7Hujkz7DxtF9bAJg4cMo64v+oTktd5xcVxvstGpVXPkKGiJps5cFvX
vvM4dkTfM8VbUhzw2VoQs2rVcqZavjQH3rj1Oay64Xn1gQlZDmgMq+xf9fnb
PaZyChwwtpqTX/X/ATsjWIA=
       "]]},
     Annotation[#, "Charting`Private`Tag$2835#2"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0nk0lG0UAHBJsqWQpcVWSKVCUVm6jy8KkSVEKqXI0qIiUmTpU9kpCvGO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       "]]},
     Annotation[#, "Charting`Private`Tag$2835#3"]& ], 
    TagBox[
     {RGBColor[0.6, 0.4, 0.2], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwdl3k41G0Xx+nxoMjuqSRUKpVsSVGc025J1lBSUqLeUlRUKqGdDNn6zZgx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       "]]},
     Annotation[#, "Charting`Private`Tag$2835#4"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwlVnc41g0XpsimNKTMRGWEkrd645yKIpkZaWpINDQpJRGyV0a/h4dn2SPZ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       "]]},
     Annotation[#, "Charting`Private`Tag$2835#5"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
      Opacity[1.], LineBox[CompressedData["
1:eJwllmk41X0TgHlCQojQU9kqlewlbTRTD4U2kWglhRZCRKhEJIRkqf/h6GwU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       "]]},
     Annotation[#, "Charting`Private`Tag$2835#6"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "R"], TraditionalForm], 
    FormBox["S", TraditionalForm]},
  AxesOrigin->{0, 1600.},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.5700963267948966`}, {1600, 2700}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8366784141898937`*^9, 3.8366788187886667`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"a49a8a24-6501-4834-8998-335fb7983db1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Different ",
 StyleBox["n",
  FontSlant->"Italic"],
 ", AdS bubble, OPE approximation"
}], "Subsection",
 CellChangeTimes->{{3.836677191662816*^9, 3.836677199589793*^9}, {
  3.8366784261478496`*^9, 
  3.8366784395874386`*^9}},ExpressionUUID->"b7925351-d1b5-40e8-8ca0-\
1c374202394b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Figure", " ", "9"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8366773424675293`*^9, 3.8366773495315185`*^9}, {
  3.8366784108205147`*^9, 3.8366784111885147`*^9}, {3.8366784420522327`*^9, 
  3.8366784421099234`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"c5c0a5ad-fa7d-412f-b7ff-6992644d2b2a"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SgenAdS", "[", 
         RowBox[{
         "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
          "\[CapitalPhi]r", ",", "c", ",", "1"}], "]"}], "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"QESAdS\[Phi]2", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
              ",", "\[CapitalPhi]r", ",", "c", ",", "1"}], "]"}], ",", 
            RowBox[{"QESAdS\[Sigma]2", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
              ",", "\[CapitalPhi]r", ",", "c", ",", "1"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[Sigma]I", ",", "\[Sigma]dS"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]I", ",", 
              RowBox[{"Pi", "-", "\[Phi]"}]}], "}"}]}], "}"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SgenAdS", "[", 
         RowBox[{
         "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
          "\[CapitalPhi]r", ",", "c", ",", "2"}], "]"}], "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"QESAdS\[Phi]2", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
              ",", "\[CapitalPhi]r", ",", "c", ",", "2"}], "]"}], ",", 
            RowBox[{"QESAdS\[Sigma]2", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
              ",", "\[CapitalPhi]r", ",", "c", ",", "2"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[Sigma]I", ",", "\[Sigma]dS"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]I", ",", 
              RowBox[{"Pi", "-", "\[Phi]"}]}], "}"}]}], "}"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SgenAdSn\[Infinity]", "[", 
         RowBox[{
         "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
          "\[CapitalPhi]r", ",", "c"}], "]"}], "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"QESAdSn\[Infinity]\[Phi]2", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
              ",", "\[CapitalPhi]r", ",", "c"}], "]"}], ",", 
            RowBox[{"QESAdSn\[Infinity]\[Sigma]2", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
              ",", "\[CapitalPhi]r", ",", "c"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[Sigma]I", ",", "\[Sigma]dS"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]I", ",", 
              RowBox[{"Pi", "-", "\[Phi]"}]}], "}"}]}], "}"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"S1int", "[", 
       RowBox[{"\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]dS", ",", 
        RowBox[{"-", "\[Phi]"}], ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS", ",", 
          RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c", ",", "1"}], "]"}], ",", 
      RowBox[{"S1int", "[", 
       RowBox[{"\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]dS", ",", 
        RowBox[{"-", "\[Phi]"}], ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS", ",", 
          RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c", ",", "2"}], "]"}], ",", 
      RowBox[{"S1intn\[Infinity]", "[", 
       RowBox[{"\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]dS", ",", 
        RowBox[{"-", "\[Phi]"}], ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS", ",", 
          RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", ",", "0", ",", 
      RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Orange", ",", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Thick"}], "}"}], ",", "Black", ",", "Brown", ",", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", "Thick"}], "}"}], ",", 
       RowBox[{"Darker", "[", "Green", "]"}]}], "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "R"], ",", "S"}], "}"}]}]}], "]"}],
  FontFamily->"DejaVu Sans Mono"]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"983dce18-a833-4e9d-b741-72eec4a89fbe"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwd1nk0ldsbB3BJJUOmuJcyF26kuiUJPTsVqa7MShFCUikntyLdJNOtK7Nr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       "]]},
     Annotation[#, "Charting`Private`Tag$2894#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVz2k4lYsWB3BDZTdQZCMiQ4MTynBUO2qtOknlnkxJqAxFkogkiQaJkqSt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       "]]},
     Annotation[#, "Charting`Private`Tag$2894#2"]& ], 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVz3k4lYkXB3BLZWkqKioiUVSIMraic0iWmkrWiZQlQpZCSAwm45YIN4ko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       "]]},
     Annotation[#, "Charting`Private`Tag$2894#3"]& ], 
    TagBox[
     {RGBColor[0.6, 0.4, 0.2], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0WlYTW0XB/AmJKJ6GjSolKFBcSg0WbekqEeDBkNSUp5E05FKjikNSKkk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       "]]},
     Annotation[#, "Charting`Private`Tag$2894#4"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0Hs01PkbB3C3LYpNNWmlcUu2SLJq2xb7PFmKOvlFRwrFTpTLiUwtJUmJ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       "]]},
     Annotation[#, "Charting`Private`Tag$2894#5"]& ], 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
      Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs4lHkbB3BNkopetZpYL1OULSoK24q672xH3rXSdlgUO0UTb06VIlub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       "]]},
     Annotation[#, "Charting`Private`Tag$2894#6"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "R"], TraditionalForm], 
    FormBox["S", TraditionalForm]},
  AxesOrigin->{0, 4038.6057594689833`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, Rational[1, 2] Pi}, {4038.6057594689833`, 
     5020.530092285113}}, {{0, 1.5707963267948966`}, {4038.6057594689833`, 
     5020.530092285113}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.836678449072919*^9, 3.836678819680908*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"d10c6e6e-4244-4768-96ea-f8f086d5256f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Comparison between OPE limit approximation and free fermion model\
\>", "Subsection",
 CellChangeTimes->{{3.8366775046642065`*^9, 
  3.836677521194173*^9}},ExpressionUUID->"72831e48-a4d1-4bde-805e-\
7772e9e68999"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Figure", " ", "14"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.836678477857383*^9, 3.8366784807643604`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"1d1d8326-8a0f-4262-baac-c321867f1c2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SgenOPE", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
         "\[Sigma]I", ",", "\[Phi]I", ",", 
         RowBox[{"\[Omega]BB", "[", 
          RowBox[{
           RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}],
          ",", "\[CapitalPhi]r", ",", "c", ",", "10"}], "]"}], "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QESOPE\[Phi]2", "[", 
            RowBox[{
             RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
             "\[Sigma]I", ",", "\[Phi]I", ",", "\[CapitalPhi]r", ",", "c", 
             ",", "10"}], "]"}], ",", 
           RowBox[{"QESOPE\[Sigma]2", "[", 
            RowBox[{
             RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
             "\[Sigma]I", ",", "\[Phi]I", ",", "\[CapitalPhi]r", ",", "c", 
             ",", "10"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Sigma]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I", ",", "Pi"}], "}"}]}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SgenFF", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
         "\[Sigma]I", ",", "\[Phi]I", ",", 
         RowBox[{"\[Omega]BB", "[", 
          RowBox[{
           RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}],
          ",", "\[CapitalPhi]r", ",", "c", ",", "10"}], "]"}], "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QESFF\[Phi]2", "[", 
            RowBox[{
             RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
             "\[Sigma]I", ",", "\[Phi]I", ",", "\[CapitalPhi]r", ",", "c", 
             ",", "10"}], "]"}], ",", 
           RowBox[{"QESFF\[Sigma]2", "[", 
            RowBox[{
             RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
             "\[Sigma]I", ",", "\[Phi]I", ",", "\[CapitalPhi]r", ",", "c", 
             ",", "10"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Sigma]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I", ",", "Pi"}], "}"}]}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"S1int", "[", 
      RowBox[{
       RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
       RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
       RowBox[{"-", "\[Phi]"}], ",", 
       RowBox[{"\[Omega]BB", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}], 
       ",", 
       RowBox[{"\[Omega]BB", "[", 
        RowBox[{
         RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
         RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c", ",", "10"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0.0007", ",", 
     RowBox[{
      RowBox[{"\[Pi]", "/", "2"}], "-", "0.0007"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Red", ",", "Blue"}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[CurlyPhi]", "R"], ",", "S"}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"c741ae7e-f8a8-4926-ad6d-03ba6399b063"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1Hk01VsUB3BxQ5MkZXxkaFQikaHso1IZX8iYZIhSkmTqeqGe96KQqShy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       "]]},
     Annotation[#, "Charting`Private`Tag$2950#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1Xk41csfB3BxUJItexK3yFIpW5J8hiJLpCypKzdkSfYk6SpLWZKKY6sO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       "]]},
     Annotation[#, "Charting`Private`Tag$2950#2"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0nk41FsYB3B7UslWk0gqSUmSJRTvW6EiihAtbkilhZIk3UIoEtmK38xg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       "]]},
     Annotation[#, "Charting`Private`Tag$2950#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "R"], TraditionalForm], 
    FormBox["S", TraditionalForm]},
  AxesOrigin->{0, 1551.1407874028466`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.0007, 1.5700963267948966`}, {1551.1407874028466`, 
   2737.616107530285}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8366784922179675`*^9, 3.836678820642991*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"8062a42e-3bb7-4e06-9183-59c5a78080ae"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Single-component island special cases    (Appendix A.2.3)", "Section",
 CellChangeTimes->{{3.8366770557090516`*^9, 3.8366770844776936`*^9}, {
  3.8366771304092364`*^9, 3.8366771396164913`*^9}, {3.8366774626362844`*^9, 
  3.836677496003243*^9}, {3.836677905598469*^9, 3.8366779450843945`*^9}, {
  3.836678507877323*^9, 3.836678547866234*^9}, {3.8366787599708366`*^9, 
  3.8366787624152412`*^9}},ExpressionUUID->"bb64c33f-3744-4d92-8112-\
25a6831908c4"],

Cell[CellGroupData[{

Cell["Figure 15", "Subsection",
 CellChangeTimes->{{3.8366785901361547`*^9, 
  3.8366785926807036`*^9}},ExpressionUUID->"77e6547e-19e6-407a-af1c-\
861e79575271"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Case", " ", "a"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SgenFF", "[", 
         RowBox[{
          RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
          "\[Sigma]I", ",", "\[Phi]I", ",", 
          RowBox[{"\[Omega]BB", "[", 
           RowBox[{
            RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], 
           "]"}], ",", 
          RowBox[{"-", "\[CapitalPhi]r"}], ",", "c", ",", "10"}], "]"}], "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"QESFF\[Phi]2", "[", 
             RowBox[{
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
              "\[Sigma]I", ",", "\[Phi]I", ",", 
              RowBox[{"-", "\[CapitalPhi]r"}], ",", "c", ",", "10"}], "]"}], 
            ",", 
            RowBox[{"QESFF\[Sigma]2", "[", 
             RowBox[{
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
              "\[Sigma]I", ",", "\[Phi]I", ",", 
              RowBox[{"-", "\[CapitalPhi]r"}], ",", "c", ",", "10"}], "]"}]}],
            "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[Sigma]I", ",", 
              RowBox[{
               RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]I", ",", 
              RowBox[{"2", "Pi"}]}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"S1int", "[", 
       RowBox[{
        RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
        RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
        RowBox[{"-", "\[Phi]"}], ",", 
        RowBox[{"\[Omega]BB", "[", 
         RowBox[{
          RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}], 
        ",", 
        RowBox[{"\[Omega]BB", "[", 
         RowBox[{
          RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c", ",", "10"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", ",", "0", ",", 
      RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Blue"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "R"], ",", "S"}], "}"}]}], ",", " ", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Case (a)\>\""}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8366786019151487`*^9, 3.8366786143621054`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"63d84fbf-0b7f-4b91-8a72-54e952ce7689"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1nk0llsXAHCkouhKcUNFFEoq4Rpr7yjCrQxpMKSUiq6EDCEyhDSYKzPP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       "]]},
     Annotation[#, "Charting`Private`Tag$3000#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVVXk4lIsXltyo6IdwQ0VkubYWskSdEy6KSgpFUlqIELmpKKGMUlmyfWMw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       "]]},
     Annotation[#, "Charting`Private`Tag$3000#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "R"], TraditionalForm], 
    FormBox["S", TraditionalForm]},
  AxesOrigin->{0, 1043.0799270844593`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox["\"Case (a)\"", TraditionalForm],
  PlotRange->
   NCache[{{0, Rational[1, 2] Pi}, {1043.0799270844593`, 
     3703.8148568593674`}}, {{0, 1.5707963267948966`}, {1043.0799270844593`, 
     3703.8148568593674`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.836678615766934*^9, 3.8366788212573423`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"5d42a047-dcde-402f-9915-e33aa242981f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Case", " ", "b"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sgen2int", "[", 
         RowBox[{
          RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
          "\[Sigma]I1", ",", "\[Phi]I1", ",", "\[Sigma]I2", ",", "\[Phi]I2", 
          ",", 
          RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"-", "\[Phi]"}], ",", 
          RowBox[{"\[Omega]BB", "[", 
           RowBox[{
            RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], 
           "]"}], ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]I1", ",", "\[Phi]I1"}], "]"}], ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]I2", ",", "\[Phi]I2"}], "]"}], ",", 
          RowBox[{"\[Omega]BB", "[", 
           RowBox[{
            RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
            RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "\[CapitalPhi]r", ",", "c",
           ",", "10"}], "]"}], "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"QES2int\[Phi]2", "[", 
             RowBox[{
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
              "\[Sigma]I1", ",", "\[Phi]I1", ",", "\[Sigma]I2", ",", 
              "\[Phi]I2", ",", 
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
              RowBox[{"-", "\[Phi]"}], ",", "\[CapitalPhi]r", ",", "c", ",", 
              "10"}], "]"}], ",", 
            RowBox[{"QES2int\[Sigma]2", "[", 
             RowBox[{
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
              "\[Sigma]I1", ",", "\[Phi]I1", ",", "\[Sigma]I2", ",", 
              "\[Phi]I2", ",", 
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
              RowBox[{"-", "\[Phi]"}], ",", "\[CapitalPhi]r", ",", "c", ",", 
              "10"}], "]"}], ",", 
            RowBox[{"QES2int\[Phi]3", "[", 
             RowBox[{
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
              "\[Sigma]I1", ",", "\[Phi]I1", ",", "\[Sigma]I2", ",", 
              "\[Phi]I2", ",", 
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
              RowBox[{"-", "\[Phi]"}], ",", "\[CapitalPhi]r", ",", "c", ",", 
              "10"}], "]"}], ",", 
            RowBox[{"QES2int\[Sigma]3", "[", 
             RowBox[{
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
              "\[Sigma]I1", ",", "\[Phi]I1", ",", "\[Sigma]I2", ",", 
              "\[Phi]I2", ",", 
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
              RowBox[{"-", "\[Phi]"}], ",", "\[CapitalPhi]r", ",", "c", ",", 
              "10"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[Sigma]I1", ",", 
              RowBox[{
               RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]I1", ",", 
              RowBox[{"3", "Pi"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Sigma]I2", ",", 
              RowBox[{
               RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]I2", ",", 
              RowBox[{"-", "Pi"}]}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"S1int", "[", 
       RowBox[{
        RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]", ",", 
        RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
        RowBox[{"-", "\[Phi]"}], ",", 
        RowBox[{"\[Omega]BB", "[", 
         RowBox[{
          RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}], 
        ",", 
        RowBox[{"\[Omega]BB", "[", 
         RowBox[{
          RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c", ",", "10"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", ",", "0.01", ",", 
      RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Blue"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "R"], ",", "S"}], "}"}]}], ",", " ", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Case (b)\>\""}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836678622864088*^9, 3.836678629853645*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"97174a7d-3cea-423c-a549-de932334c449"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwd2Hk4lF0bAHCJhCxpkchSKTuJUsl9KqQISVGEVCqpJCqkKEoRslOJeZ6x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       "]]},
     Annotation[#, "Charting`Private`Tag$3049#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVlHk0lY0Tx72ikkgqS9mlxdJGIjJTorLlVVG8VNpRqKhIkq3FlmzPvRf3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       "]]},
     Annotation[#, "Charting`Private`Tag$3049#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "R"], TraditionalForm], 
    FormBox["S", TraditionalForm]},
  AxesOrigin->{0, 1650.3935266362148`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox["\"Case (b)\"", TraditionalForm],
  PlotRange->
   NCache[{{0.01, Rational[1, 2] Pi}, {1650.3935266362148`, 
     3585.4163165777413`}}, {{0.01, 1.5707963267948966`}, {
    1650.3935266362148`, 3585.4163165777413`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8366786335623984`*^9, 3.836678824478513*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"a386959b-61be-4b5d-8db0-5f4b2306a599"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Case", " ", "c"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sgen2int", "[", 
         RowBox[{
         "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", ",",
           "\[Sigma]I2", ",", "\[Phi]I2", ",", "\[Sigma]dS", ",", 
          RowBox[{"-", "\[Phi]"}], ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]I1", ",", "\[Phi]I1"}], "]"}], ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]I2", ",", "\[Phi]I2"}], "]"}], ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]dS", ",", 
            RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "\[CapitalPhi]r", ",", "c",
           ",", "10"}], "]"}], "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"QES2int\[Phi]2", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", 
              ",", "\[Sigma]I2", ",", "\[Phi]I2", ",", "\[Sigma]dS", ",", 
              RowBox[{"-", "\[Phi]"}], ",", "\[CapitalPhi]r", ",", "c", ",", 
              "10"}], "]"}], ",", 
            RowBox[{"QES2int\[Sigma]2", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", 
              ",", "\[Sigma]I2", ",", "\[Phi]I2", ",", "\[Sigma]dS", ",", 
              RowBox[{"-", "\[Phi]"}], ",", "\[CapitalPhi]r", ",", "c", ",", 
              "10"}], "]"}], ",", 
            RowBox[{"QES2int\[Phi]3", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", 
              ",", "\[Sigma]I2", ",", "\[Phi]I2", ",", "\[Sigma]dS", ",", 
              RowBox[{"-", "\[Phi]"}], ",", "\[CapitalPhi]r", ",", "c", ",", 
              "10"}], "]"}], ",", 
            RowBox[{"QES2int\[Sigma]3", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", 
              ",", "\[Sigma]I2", ",", "\[Phi]I2", ",", "\[Sigma]dS", ",", 
              RowBox[{"-", "\[Phi]"}], ",", "\[CapitalPhi]r", ",", "c", ",", 
              "10"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[Sigma]I1", ",", "\[Sigma]dS"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]I1", ",", 
              RowBox[{"3", "Pi"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Sigma]I2", ",", "\[Sigma]dS"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]I2", ",", 
              RowBox[{"-", "Pi"}]}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"S1int", "[", 
       RowBox[{"\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]dS", ",", 
        RowBox[{"-", "\[Phi]"}], ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS", ",", 
          RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c", ",", "10"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", ",", "0", ",", 
      RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Blue"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "R"], ",", "S"}], "}"}]}], ",", " ", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Case (c)\>\""}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8366786367873106`*^9, 3.8366786457681*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"103d437e-8997-43a6-a616-9e76c566364b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV13k8lF8XAHChUGQJiRZR8RMqS0o4VwmRPUkRiZIskciSFoUSyRoJkbUs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       "]]},
     Annotation[#, "Charting`Private`Tag$3099#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1Gk4lQkbB3BbJTFJIhmEqKFoijcGc98ZQ5gx0ptGKE4xCDkqUkpNthLZ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       "]]},
     Annotation[#, "Charting`Private`Tag$3099#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "R"], TraditionalForm], 
    FormBox["S", TraditionalForm]},
  AxesOrigin->{0, 3627.109638411485},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox["\"Case (c)\"", TraditionalForm],
  PlotRange->
   NCache[{{0, Rational[1, 2] Pi}, {3627.109638411485, 5271.066834492706}}, {{
     0, 1.5707963267948966`}, {3627.109638411485, 5271.066834492706}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8366786499377375`*^9, 3.8366788276108313`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"5713fed4-7c80-440e-ac5f-4ee95231b7f7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 16", "Subsection",
 CellChangeTimes->{{3.8366786684541025`*^9, 
  3.8366786696985826`*^9}},ExpressionUUID->"b137b509-45cc-40c6-93b4-\
c24a84932f0f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Case", " ", "a"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"SgenFF", "[", 
         RowBox[{"\[Sigma]dS", ",", 
          RowBox[{"\[Phi]", "+", "\[Pi]"}], ",", "\[Sigma]I", ",", "\[Phi]I", 
          ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]dS", ",", 
            RowBox[{"\[Phi]", "+", "\[Pi]"}]}], "]"}], ",", 
          RowBox[{"-", "\[CapitalPhi]r"}], ",", "c", ",", "10"}], "]"}], "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"QESFF\[Phi]2", "[", 
             RowBox[{"\[Sigma]dS", ",", 
              RowBox[{"\[Phi]", "+", "\[Pi]"}], ",", "\[Sigma]I", ",", 
              "\[Phi]I", ",", 
              RowBox[{"-", "\[CapitalPhi]r"}], ",", "c", ",", "10"}], "]"}], 
            ",", 
            RowBox[{"QESFF\[Sigma]2", "[", 
             RowBox[{"\[Sigma]dS", ",", 
              RowBox[{"\[Phi]", "+", "\[Pi]"}], ",", "\[Sigma]I", ",", 
              "\[Phi]I", ",", 
              RowBox[{"-", "\[CapitalPhi]r"}], ",", "c", ",", "10"}], "]"}]}],
            "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[Sigma]I", ",", 
              RowBox[{
               RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]I", ",", 
              RowBox[{"2", "Pi"}]}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"S1int", "[", 
       RowBox[{"\[Sigma]dS", ",", 
        RowBox[{"\[Phi]", "+", "\[Pi]"}], ",", "\[Sigma]dS", ",", 
        RowBox[{
         RowBox[{"-", "\[Phi]"}], "-", "\[Pi]"}], ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS", ",", 
          RowBox[{"\[Phi]", "+", "\[Pi]"}]}], "]"}], ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS", ",", 
          RowBox[{
           RowBox[{"-", "\[Phi]"}], "-", "\[Pi]"}]}], "]"}], ",", "c", ",", 
        "10"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", ",", "0", ",", 
      RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Blue"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "R"], ",", "S"}], "}"}]}], ",", " ", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Case (a)\>\""}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8366786714980173`*^9, 3.8366786836765723`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"f0a7ce77-e04e-4814-973d-aa6a9bc85a53"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVz3k0lXkYB3Db1K2ZFjNR1C2i9SrUoYzleSKEmbJEU9TN2uVmK1PhUqGu
bcRVDilS2WrG5Pe+1lQqCmML3RBGZCnKEu8tpebOH9/zPZ8/nnOer7qbv72n
nIyMjK00/7f8g/mN/XquJkq88My9MTSueXPfcGUyQJCCubOZ1DN3tD06RHsg
eFm00hapB5bwPhaLuHBBPvLcIqk7LaIeZYv8oeOIpUNdNI3PuaJ1V0Wn4YH9
YDZIbX9UpTNVdAE00vev3SCkMWnShUoRZcI6T3GsJIpGw2rr+abH78BQZDBX
7QyNASG7XamAUtiE6avOhNLoW+qZIKdRCSNBG1u6TtDYNmw1L9etClTal0UV
B9IYq83IFO+vgRLzuLK6ozQGcmouVWbXw9JDI9p7j0j/d+cXdPs1wxLjAwZt
rjS63XOyTfRqAQXfuGCRC43uE22VldFtYGnxnlfuRGO8Tol/znkx3J2WfaJu
R6NcZcm2qJB2GG/ir4mwoVFxo03jv6mdwI7lz5qY07gr0/TGuKgLFDW07pgA
jUvH6i1Ol/SAUVIG+8J2Gi8/LZeV9+4FM9lryQ26NBqxd3xT83gFXxRO/GzP
oZHTu/h1WFAfCKyEC5Q0afwr70de0bF+yOPUWKxk0yjoOdjKOf8aPMzDFR2V
pPuMtttkXBwAujdiwneBdF/mTreRxEFwXKzi3fQdjc0Blw+fvD4ELiOnekxn
KTSwXP21O2sYygzHtWenKKw1N8jDK2+AcQ1np4xSmF2YZtB3+y0MHxjsYvdT
qKSh5XMofwQOjSc5jHRQ2CLLilCpGIXMqIjSc00UFrGO5zTXvgMbo8lZcRWF
WkqLfdyq38MVP+MYXjmFYwnMkq3iMajy7hwVFlCoIRRq+/uMQzLOSei8TmHf
gZedpkPjYJd45G5tCoW7Blo/FflNQJouA2+jKTx1zJOn/G4CkjmKjzRCKdxd
nG6tfGISRmG4YAOfwvdffATyzCTkLrzKX+5MYdaLs7Tf8Q9gfm86hW1N4QzP
+HDw5w+wBX4bVtCnkD2b5BwYMgW7o3dwueoUDlrG1bEUpqGvxCs5gEXh47X1
sDJuGtoVgxLyRwn6sHIU1OcxMP7D28LeRoL/yEX/YfY9Azd/YYU7Sq01663s
tYAB1X32I7UNBMcmNq2/rchAY7NTbmE9waCXRTZ6qgxUaXNTBHUEwwqqRVYc
Bjq6b4q/VRNM3DugduxXBvj5M89KKgiWXNM0fpzEwIoG5dyaPIKa33aGPkxm
wCWySUZL6sSDnmUPLknv6ehXCbkEeao5ehVpDKzOl9FzyCGoenHd5qIsBgLX
Vi4U3yAoEG5clVvIwO05+t2PMwia+unIxj1jIP56zozBRYIF9bYQ08rAef2x
q/HJBJdzAsOEzxkwLBT+2SMiODVU+Cmyg4HXFqlzzyYRzHbdOil4xUDAqE7q
/QSCLEf9fr8JBjStn+muiCHYaGhUba8ogdgWZ9X9YQRjS3//bPGTBGrNPtZd
FhC01Ptb11BJAlUT7U9fhhKs3Lw6Q0NFAvVWslnOIQQpddbJKTUJhJdb3bI/
STB1btv6FB0JFIsXilcEEnRv5cd37JEAX5mboOxBUM02+1GDnQRCKmZemLgT
7Krv+fjQQQLr53818HIj6PTEzvPWPgkE+zoBOUxwV9k2k1CuBLZXpSvDQYJp
Bovkea4SaBQcFXNdCP4HIcR8xw==
       "]]},
     Annotation[#, "Charting`Private`Tag$3149#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0n0w1HkcB/D1UGG6afN4zVaWTnU06TR1u7fq881UCicPRyfusNRpHcsy
YVPycKtSbm3yHKmxHhqibyxF7aidMDJO0ll5tqXkIWr7/aLc9/74zGde/3zm
83nPx4ov9Dquy2Awfib1f9d7aNQ1vit4b1yL9Wj0SYxs3jzgbbwC4CLixycQ
f661D+2XHYG4Eo81ycQa0zCqQRYI8tMcRymx+mBaa5lMCL6Tu2U1xM8DZVuu
yZLAhF7YPkXs9ec6dZ7sb+DoFtiFCjDKmg/AObISOFE55eATjhFP5WLkFFML
wi5viX8ERlFi92Ac1Qiq2ki3n4QYRTQez9TdpIS9xjoao2iMeicPG5bzH0N+
CLvoiwiji/ZaRoNfGzS7JTp0xGIUbdd2VVnWCedyz33feIrsHxJeMxjZDZoD
vlRuPEb8Fl8P6YkeiNHn6nuLMQp536tUnu+FjvtOBdsTMbq0QyGUS/ogN13M
fnUGI12l4sc08b8QNeSskSZhtNbWtWs4Tw37xtzC/ZMxOlTidHNO9hKiY3eZ
66ViZDHbeTBJMQR5tsPq9jSMCp7c09E7OQLZL/oHUiUYOW7Yt8wOHYWdGYV2
689jZDfCnDgTOwarbY/29VzAqLrCOKxeNA7s2cSwsAyMEod+e2YnmYCtqtom
1mVynyPHtThbA7Svcqk1k9xXsp8/JX0FI3eTOC5SjLqjCoLibryGZg0jeSYL
I66z9dfB0kmYvurqHnMFo/YD3ApU9AYabi/aTGdjVFaXzx279RZqvnbyU3Mw
Mtu0TfB75RQUc1K+XczFqEfHIGVd8zsYX8GuyMzHqN4gRt7dPg1XrIK4FoUY
bTNjCviqGfDzVOxIKcJoNlNrurNvFsorbgcbFGO0KT3dXiiYg4PaEFF0CUZj
xwbUTq/ngCU6FN99neSneUbXR76HU6HdbJcbGMWLjoeZT7+Hin6fs+U3MXJv
KHQxPzUPzF88dSzLMJpZEiTqaedBHXC4SizHqPRF8t3ImAUY8U5VdpaTPML2
BCUsLsB8xJMITiVGG75k+UeLP4C4sXbVhSqMXjlndBjof4SZAzda529h9Ghz
J2zM+Agm44NDXtUYCQzk+laGWoA1I5V5NRgprn+351GWFgpPTK7+dBujLp6j
ymvtJ/Cf80zh1WFECQq9gzI/wcqgcHbcHYzaPEp8vjGnQBNh9rwDk3/jOpaX
Z1PAbdvqtqIeo5PTTz++zKHg8IWeViPiqNLA/cb5FNT7uHGZxEmGqaOJ1yjY
yKq1YREX9bezvOQUnC7lLO0g7ks4Kl1SkPmaI9cDiF3uiRI8ByjIv1z5GBN7
Ruq3SQYpWG7z29VE/Kt1jnnzMAXsEHXZA+I/LjbhzRMULLS4SdqJ044xZhbf
UeDnq90/TPzg82W+/CsFO30Cm4waMFLVWNYNMGhQ3DHfwiTu5NctM/Vo8Mgr
zjYjHujoLTq9igbDlWwhm5gqYL3wYNJwB7+x2k287F5tIzGm4W2+TSaPeKUe
xN43paF9vcNnRGwazl+7eR0NT3Vb/nElZll+CPRn0WASztvjSWz97K8a6QYa
nMUXK3yJbdMtvqgsaVh0qDIJIP6BV+m6aEXDw9yCs8HE/wHwDWzL
       "]]},
     Annotation[#, "Charting`Private`Tag$3149#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "R"], TraditionalForm], 
    FormBox["S", TraditionalForm]},
  AxesOrigin->{0, 4700.374365597219},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox["\"Case (a)\"", TraditionalForm],
  PlotRange->
   NCache[{{0, Rational[1, 2] Pi}, {4700.374365597219, 5257.33055868188}}, {{
     0, 1.5707963267948966`}, {4700.374365597219, 5257.33055868188}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.836678684721486*^9, 3.836678828079129*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"6d646af8-accf-4c1d-b390-57c766e063ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Case", " ", "b"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sgen2int", "[", 
         RowBox[{
         "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", ",",
           "\[Sigma]I2", ",", "\[Phi]I2", ",", 
          RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"-", "\[Phi]"}], ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]I1", ",", "\[Phi]I1"}], "]"}], ",", 
          RowBox[{"\[Omega]dS", "[", 
           RowBox[{"\[Sigma]I2", ",", "\[Phi]I2"}], "]"}], ",", 
          RowBox[{"\[Omega]BB", "[", 
           RowBox[{
            RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
            RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "\[CapitalPhi]r", ",", "c",
           ",", "10"}], "]"}], "/.", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"QES2int\[Phi]2", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", 
              ",", "\[Sigma]I2", ",", "\[Phi]I2", ",", 
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
              RowBox[{"-", "\[Phi]"}], ",", "\[CapitalPhi]r", ",", "c", ",", 
              "10"}], "]"}], ",", 
            RowBox[{"QES2int\[Sigma]2", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", 
              ",", "\[Sigma]I2", ",", "\[Phi]I2", ",", 
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
              RowBox[{"-", "\[Phi]"}], ",", "\[CapitalPhi]r", ",", "c", ",", 
              "10"}], "]"}], ",", 
            RowBox[{"QES2int\[Phi]3", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", 
              ",", "\[Sigma]I2", ",", "\[Phi]I2", ",", 
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
              RowBox[{"-", "\[Phi]"}], ",", "\[CapitalPhi]r", ",", "c", ",", 
              "10"}], "]"}], ",", 
            RowBox[{"QES2int\[Sigma]3", "[", 
             RowBox[{
             "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", 
              ",", "\[Sigma]I2", ",", "\[Phi]I2", ",", 
              RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
              RowBox[{"-", "\[Phi]"}], ",", "\[CapitalPhi]r", ",", "c", ",", 
              "10"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"\[Sigma]I1", ",", "\[Sigma]dS"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]I1", ",", "Pi"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Sigma]I2", ",", "\[Sigma]dS"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]I2", ",", 
              RowBox[{
               RowBox[{"-", "3"}], "Pi"}]}], "}"}]}], "}"}]}], "]"}]}], "}"}],
       ",", 
      RowBox[{"S1int", "[", 
       RowBox[{"\[Sigma]dS", ",", "\[Phi]", ",", 
        RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
        RowBox[{"-", "\[Phi]"}], ",", 
        RowBox[{"\[Omega]dS", "[", 
         RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
        RowBox[{"\[Omega]BB", "[", 
         RowBox[{
          RowBox[{"\[Sigma]BB", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c", ",", "10"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", ",", "0.52", ",", 
      RowBox[{
       RowBox[{"\[Pi]", "/", "2"}], "-", "0.00007"}]}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Blue"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "R"], ",", "S"}], "}"}]}], ",", " ", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Case (b)\>\""}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8366786859869905`*^9, 3.8366786943967857`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"ee701bfc-e1fa-4aa2-ac3f-1ea06a568c15"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0Hk8lWkbB3DJFrJFJKZQJCK0KNV1eWWpMSoqSyLJVKdCaopomDeUpFKp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       "]]},
     Annotation[#, "Charting`Private`Tag$3198#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVkXk41dsXxiWklHlKlIiQBirK0FoiClHdypC6JUpyOdzK1KAbMpTUVUmS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       "]]},
     Annotation[#, "Charting`Private`Tag$3198#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "R"], TraditionalForm], 
    FormBox["S", TraditionalForm]},
  AxesOrigin->{0.52, 2171.8148348901914`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox["\"Case (b)\"", TraditionalForm],
  PlotRange->{{0.52, 1.5707263267948965`}, {2171.8148348901914`, 
   4292.618502628389}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8366786965937204`*^9, 3.8366788296116967`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"41d9c285-8376-4e4b-877e-2a7b1e6946e5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two-component island    (Appendix A.3)", "Section",
 CellChangeTimes->{{3.836678714483919*^9, 3.8366787344717994`*^9}, {
  3.836678769570837*^9, 
  3.836678771784809*^9}},ExpressionUUID->"adab492f-fc6d-4246-bcfa-\
41c42670ad8b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Figure", " ", "18"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8366788533166733`*^9, 
  3.836678858128647*^9}},ExpressionUUID->"5ce4fb86-358f-418b-be07-\
4a9127cb6c1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sgen3int", "[", 
        RowBox[{
        "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", ",", 
         "\[Sigma]I2", ",", "\[Phi]I2", ",", 
         RowBox[{"\[Omega]dS", "[", 
          RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
         RowBox[{"\[Omega]dS", "[", 
          RowBox[{"\[Sigma]I1", ",", "\[Phi]I1"}], "]"}], ",", 
         RowBox[{"\[Omega]dS", "[", 
          RowBox[{"\[Sigma]I2", ",", "\[Phi]I2"}], "]"}], ",", 
         "\[CapitalPhi]r", ",", "c", ",", "2"}], "]"}], "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QES3int\[Sigma]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", 
             ",", "\[Sigma]I2", ",", "\[Phi]I2", ",", "\[CapitalPhi]r", ",", 
             "c", ",", "2"}], "]"}], ",", 
           RowBox[{"QES3int\[Phi]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", 
             ",", "\[Sigma]I2", ",", "\[Phi]I2", ",", "\[CapitalPhi]r", ",", 
             "c", ",", "2"}], "]"}], ",", 
           RowBox[{"QES3int\[Sigma]3", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", 
             ",", "\[Sigma]I2", ",", "\[Phi]I2", ",", "\[CapitalPhi]r", ",", 
             "c", ",", "2"}], "]"}], ",", 
           RowBox[{"QES3int\[Phi]3", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I1", ",", "\[Phi]I1", 
             ",", "\[Sigma]I2", ",", "\[Phi]I2", ",", "\[CapitalPhi]r", ",", 
             "c", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Sigma]I1", ",", 
             RowBox[{
              RowBox[{"\[Pi]", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I1", ",", 
             RowBox[{"\[Pi]", "-", "\[Phi]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Sigma]I2", ",", 
             RowBox[{
              RowBox[{"\[Pi]", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I2", ",", "\[Pi]"}], "}"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SgenFF", "[", 
        RowBox[{
        "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", ",", 
         RowBox[{"\[Omega]dS", "[", 
          RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", "\[CapitalPhi]r",
          ",", "c", ",", "2"}], "]"}], "/.", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"QESFF\[Phi]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
             ",", "\[CapitalPhi]r", ",", "c", ",", "2"}], "]"}], ",", 
           RowBox[{"QESFF\[Sigma]2", "[", 
            RowBox[{
            "\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]I", ",", "\[Phi]I", 
             ",", "\[CapitalPhi]r", ",", "c", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\[Sigma]I", ",", 
             RowBox[{
              RowBox[{"Pi", "/", "2"}], "-", "delt"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]I", ",", "Pi"}], "}"}]}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"S1int", "[", 
      RowBox[{"\[Sigma]dS", ",", "\[Phi]", ",", "\[Sigma]dS", ",", 
       RowBox[{"-", "\[Phi]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS", ",", "\[Phi]"}], "]"}], ",", 
       RowBox[{"\[Omega]dS", "[", 
        RowBox[{"\[Sigma]dS", ",", 
         RowBox[{"-", "\[Phi]"}]}], "]"}], ",", "c", ",", "2"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "1.505", ",", 
     RowBox[{
      RowBox[{"\[Pi]", "/", "2"}], "-", "0.0001"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Green", ",", "Red", ",", "Blue"}], "}"}]}], ",", " ", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[CurlyPhi]", "R"], ",", "S"}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"ed6584b3-e441-42d7-bb77-b70fd9df3f6d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1Hk0lekfAHAhN91GhblZI2EicSJGSc/XXtxhUikqdSwXbUYL/cYSSqm0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       "]]},
     Annotation[#, "Charting`Private`Tag$3250#1"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV0mk4lVsUAGCZpVLUMY+VRNFV3CLtJXVcOhWnEAqPDGlOhRsJRUKDkGi4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       "]]},
     Annotation[#, "Charting`Private`Tag$3250#2"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
      LineBox[CompressedData["
1:eJwd0n0w1HkcB/A9h3WdujwTbSyOztMckXG6z6bYC7FcE+XhnKc8LCqixIqi
kudI25Vz65TDsbfFETmVh8jzU2LOw5y2GeOuu7T5bh72Pj9/fOY9r7/eM+/5
GATHeYfJ0Wi0w3hU3h2qmE9WJ+CurreX0yViqdR5yRWgL9cadVBOuSZjVqIN
ss29vNDeLn6hg+jTGg7R3uiNFtXXhhoEqrjuPx5BH72XvtSHdmF40I+hFXnf
rTC0CKSVdE58jz5hprv1qQ6BiK2Z8fHoA47ukpRdBNQ6L/H56AsuE03jRgSG
hmRmj9D0qy8Fal8QKH7tSptDV6ffOPTUikC8emiLQreIVRdf+1zFloBkZ/cr
U3S/bsqWEQcC3MK6dx5ou7WOuCQWAW3zkoMJaNpEuLDFGfuZAsVStDjsya+n
3AisKQRVt6It3iRmdXEIyNgPH8+i24Q/Z9KOEqjskOnJPROxokxz9tf6EXDy
2etjgk7i902+DyLA4A3SXdHl7V3m98MJ9Olpl8ShVfUd7h3hEvB5kBpWjBaf
VVwvPkWg61+N+kb0+OWcz9hJBJblSkam0cYF0eulKQRcg38/uYEu9JCvOp5B
4L8zF8SGPSKWi7PmObkrBOx78su/QQfYphsfyiXwoEJ1MgqdP12Z99F1AvVx
CQv5aOZ5w1HfmwTYGc1xIrTMe8fXJXcINAYZOY2hV+Z6ww5U4P41D8UE7RUx
FlFQRWBWuKSs2ytidVWWmnrWEageVfmYhc7UHdu2fJ8Aq7wQQtGV2ZFDts0E
ApziaVnoufomj8U2AneHruZVo1MHgqr2dRDIfcwV9KFDjTNME3vwHy6myf5G
h1sHhOkPEhCs6pmoPhexeuwLUyPHCLhdsn1hg2ZLeN5GUwQGtKo8fdEmNZ1y
vFnsT5Z5JaO9+JkvWxcIHJ8QlP2AvrFPxo1ZJDBctCL8A+04PTzd+oYAx2PG
cx69bhlI50kIiJXYIoU+EUupJeSY0SqBhls2gbvRZ1hPsiJpUgjp5/Jd0evn
p07qK0phsTuhJBYtFrrZJX4qhWYNS2YBWodhx/xtuxQsavesCtEn9k/1BmhK
IYcbVTSG1gp84fGLrhToX0paJWjN06nL7egyx3ec95SzDG9OojNj3i5sui5u
nq4nBWdYUiaUN+gJ4WihYNz/A+Uye77hTikcjkpb26A8w//rDkMKFxWsvlLq
R7+FKw3omEeqg5tWFJv3owduSYI/oWxpnbiGXutsyt5Cmder5LdLCrtn9kwp
U2asWmjrS+FPTflzKpStfxqxQo9/PqWsStmFncRG+/rXl2869np7Ippu7/NM
jXKb2bfjaBPRbS1NyiPDK0vosn+iazYtTrotbyCFWo4DaFHe1vHKBp2bORau
TZkZle2GDvUt/7Bpu+1WIehxTnSeDmXXxtFk9HysLXMHWiPQ/2wR+ppoo4Hy
/18EbgE=
       "]]},
     Annotation[#, "Charting`Private`Tag$3250#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     SubscriptBox["\[CurlyPhi]", "R"], TraditionalForm], 
    FormBox["S", TraditionalForm]},
  AxesOrigin->{1.505, 3300.3813146471907`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1.505, 1.5706963267948966`}, {3300.3813146471907`, 
   5091.2284693273405`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8366787862656217`*^9, 3.8366788328758955`*^9},
 CellLabel->"Out[63]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
144.],ExpressionUUID->"8b29850b-9635-4d58-a420-a3a0f0b70f9e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1080, 665},
WindowMargins->{{Automatic, -5.5}, {-5.5, Automatic}},
Magnification->0.75,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3ac0e1cf-c599-42e0-9350-52cd6be84bbe"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 219, 4, 74, "Title",ExpressionUUID->"ece8a166-c05e-4921-9138-38eef3a0dab7"],
Cell[802, 28, 180, 3, 39, "Subtitle",ExpressionUUID->"ccfa5bf3-965c-469e-800e-405394cd0df3"],
Cell[985, 33, 567, 13, 95, "Text",ExpressionUUID->"b7728ea2-3a67-4b45-b0f0-b0d25c636dd9"],
Cell[CellGroupData[{
Cell[1577, 50, 158, 3, 50, "Section",ExpressionUUID->"8fc37491-5300-4fac-baa8-8bac85cd23b6"],
Cell[1738, 55, 172, 3, 21, "Input",ExpressionUUID->"4bd577d1-a181-404f-becb-22a874c204f3"],
Cell[CellGroupData[{
Cell[1935, 62, 221, 4, 40, "Subsection",ExpressionUUID->"11acd882-de6f-48c8-b64e-e41f29eff39f"],
Cell[2159, 68, 327, 7, 36, "Input",ExpressionUUID->"7d6319d3-231f-4698-98c4-cc1a30ccb5f5"],
Cell[2489, 77, 557, 14, 65, "Input",ExpressionUUID->"8c530822-0241-4413-b346-6b85c22280f2"],
Cell[3049, 93, 463, 10, 51, "Input",ExpressionUUID->"833ef15b-df67-40ca-b716-48bac544b9ad"],
Cell[3515, 105, 1135, 31, 80, "Input",ExpressionUUID->"a6145d2c-d800-406f-b35f-da87af929e2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4687, 141, 165, 3, 40, "Subsection",ExpressionUUID->"2d9d9627-3eab-41e7-b50b-bdcba3efdaec"],
Cell[4855, 146, 443, 10, 37, "Input",ExpressionUUID->"3d14d899-cc20-4fcf-bed9-31579d717cfe"],
Cell[5301, 158, 547, 14, 37, "Input",ExpressionUUID->"85282494-3df7-46a6-9b91-74943a97a389"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5885, 177, 159, 3, 40, "Subsection",ExpressionUUID->"b45a4540-744e-4cdc-80a6-d9238b5cc7db"],
Cell[6047, 182, 593, 14, 37, "Input",ExpressionUUID->"7062849d-36c6-40ba-b665-44c87c348be6"],
Cell[6643, 198, 525, 11, 21, "Input",ExpressionUUID->"364ca297-f837-4a9a-b989-ccb6f1b96734"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7205, 214, 159, 3, 40, "Subsection",ExpressionUUID->"28b6e996-d75e-412f-a7e6-0142d4660853"],
Cell[CellGroupData[{
Cell[7389, 221, 176, 3, 34, "Subsubsection",ExpressionUUID->"f9caefb9-c050-4421-936c-e488e596a6cc"],
Cell[7568, 226, 1429, 39, 39, "Input",ExpressionUUID->"f51b6ff2-7b7d-4f52-ba3c-c6e14aa03839"],
Cell[9000, 267, 1107, 31, 37, "Input",ExpressionUUID->"bf786d66-1aab-468f-85d5-029a787d2535"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10144, 303, 190, 3, 34, "Subsubsection",ExpressionUUID->"7013827d-43a8-45d7-942f-2145284ba371"],
Cell[10337, 308, 829, 21, 22, "Input",ExpressionUUID->"ec9be185-151b-4c8c-b3ca-1be1942060db"],
Cell[11169, 331, 2648, 69, 82, "Input",ExpressionUUID->"68139a29-f2e8-47cd-aee3-1d40e76e9e52"],
Cell[13820, 402, 3097, 83, 97, "Input",ExpressionUUID->"d2e8d64b-7f42-4bcd-8064-49a36750e2e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16954, 490, 163, 3, 34, "Subsubsection",ExpressionUUID->"cdf87d16-b0f6-49da-a365-b1bcbe10914b"],
Cell[17120, 495, 2981, 81, 103, "Input",ExpressionUUID->"bbd29275-81eb-468e-84b3-04ca7baa1b39"],
Cell[20104, 578, 3182, 85, 97, "Input",ExpressionUUID->"18cd1b3f-dab5-49eb-8d11-2eeea736c555"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23323, 668, 224, 5, 34, "Subsubsection",ExpressionUUID->"5cc5fc68-b5ab-4c47-96af-013a6c18a4be"],
Cell[23550, 675, 3447, 97, 71, "Input",ExpressionUUID->"11de68a1-f6af-469e-b50f-449246c0625b"],
Cell[27000, 774, 15308, 394, 389, "Input",ExpressionUUID->"1e0b79fc-5e7d-4ce2-8d89-aefaa8b1cc7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42345, 1173, 226, 5, 34, "Subsubsection",ExpressionUUID->"1e37aa30-5ab0-48af-ad92-b1a24278d952"],
Cell[42574, 1180, 5032, 134, 140, "Input",ExpressionUUID->"6854c6b8-dd71-4c22-9334-b43334da411b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47643, 1319, 203, 3, 34, "Subsubsection",ExpressionUUID->"255c99fc-a04c-45a9-a58e-a3b54e26743a"],
Cell[47849, 1324, 3741, 99, 97, "Input",ExpressionUUID->"29c38d79-b38a-45ad-9dda-ec3d82ee3075"],
Cell[51593, 1425, 38156, 994, 899, "Input",ExpressionUUID->"f3159070-c265-4c92-80a3-f5a588303ab7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89810, 2426, 484, 12, 50, "Section",ExpressionUUID->"2dfe788e-2aa0-40ff-905b-8a843504b1e2"],
Cell[CellGroupData[{
Cell[90319, 2442, 236, 8, 40, "Subsection",ExpressionUUID->"b1c05abd-6b06-4b98-b701-612e6e9f8f45"],
Cell[90558, 2452, 238, 4, 21, "Input",ExpressionUUID->"919754b5-2e59-40ad-b7a0-72209683189d"],
Cell[CellGroupData[{
Cell[90821, 2460, 5474, 134, 79, "Input",ExpressionUUID->"079b4c6b-7d26-47f1-abfa-792f7d6e3ef3"],
Cell[96298, 2596, 24573, 439, 177, "Output",ExpressionUUID->"451eaaf5-25ad-45e4-9802-853b61f1c0ad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120920, 3041, 352, 10, 40, "Subsection",ExpressionUUID->"0b3f41b1-f635-48ec-8617-c23973601265"],
Cell[121275, 3053, 1140, 33, 77, "Input",ExpressionUUID->"c32176f6-6f54-44c2-b7c5-86e2979dba72"],
Cell[122418, 3088, 234, 4, 21, "Input",ExpressionUUID->"c696b513-1b91-4130-be71-ff97abcc5dfc"],
Cell[CellGroupData[{
Cell[122677, 3096, 5521, 137, 94, "Input",ExpressionUUID->"45082414-b6b9-4007-b796-19a2719ecb4f"],
Cell[128201, 3235, 19300, 345, 178, "Output",ExpressionUUID->"43132813-2856-4353-ba05-ed94b32c48ed"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147550, 3586, 223, 5, 40, "Subsection",ExpressionUUID->"9e7f660c-8fd5-4498-9a48-ec9134fbddfd"],
Cell[147776, 3593, 547, 13, 51, "Input",ExpressionUUID->"6f549f45-12b4-43ce-8ce7-9a052d87ecd1"],
Cell[148326, 3608, 267, 5, 21, "Input",ExpressionUUID->"6067db86-7e98-4a91-b36c-f32c501d74dc"],
Cell[CellGroupData[{
Cell[148618, 3617, 3316, 85, 51, "Input",ExpressionUUID->"f490edce-298e-4e79-af96-91a84e2689df"],
Cell[151937, 3704, 16397, 295, 179, "Output",ExpressionUUID->"bef68007-5a9f-4df3-ba0e-b00518eff19c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[168395, 4006, 537, 12, 50, "Section",ExpressionUUID->"3528eebe-debb-4394-9f56-a25376665037"],
Cell[CellGroupData[{
Cell[168957, 4022, 300, 9, 40, "Subsection",ExpressionUUID->"3fce28b0-0f09-4abf-a828-209ac1809d65"],
Cell[169260, 4033, 291, 5, 21, "Input",ExpressionUUID->"5cc9617d-5a5e-49b2-b60e-1bced9ab6bd3"],
Cell[CellGroupData[{
Cell[169576, 4042, 6831, 172, 137, "Input",ExpressionUUID->"b0bb2b73-79b0-4b58-aada-94f2e477333c"],
Cell[176410, 4216, 26976, 475, 181, "Output",ExpressionUUID->"a49a8a24-6501-4834-8998-335fb7983db1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[203435, 4697, 301, 9, 40, "Subsection",ExpressionUUID->"b7925351-d1b5-40e8-8ca0-1c374202394b"],
Cell[203739, 4708, 344, 6, 21, "Input",ExpressionUUID->"c5c0a5ad-fa7d-412f-b7ff-6992644d2b2a"],
Cell[CellGroupData[{
Cell[204108, 4718, 5477, 132, 104, "Input",ExpressionUUID->"983dce18-a833-4e9d-b741-72eec4a89fbe"],
Cell[209588, 4852, 21867, 395, 177, "Output",ExpressionUUID->"d10c6e6e-4244-4768-96ea-f8f086d5256f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[231504, 5253, 223, 5, 40, "Subsection",ExpressionUUID->"72831e48-a4d1-4bde-805e-7772e9e68999"],
Cell[231730, 5260, 237, 4, 21, "Input",ExpressionUUID->"1d1d8326-8a0f-4262-baac-c321867f1c2f"],
Cell[CellGroupData[{
Cell[231992, 5268, 3790, 96, 65, "Input",ExpressionUUID->"c741ae7e-f8a8-4926-ad6d-03ba6399b063"],
Cell[235785, 5366, 14329, 261, 177, "Output",ExpressionUUID->"8062a42e-3bb7-4e06-9183-59c5a78080ae"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[250175, 5634, 457, 6, 50, "Section",ExpressionUUID->"bb64c33f-3744-4d92-8112-25a6831908c4"],
Cell[CellGroupData[{
Cell[250657, 5644, 161, 3, 40, "Subsection",ExpressionUUID->"77e6547e-19e6-407a-af1c-861e79575271"],
Cell[CellGroupData[{
Cell[250843, 5651, 2807, 70, 79, "Input",ExpressionUUID->"63d84fbf-0b7f-4b91-8a72-54e952ce7689"],
Cell[253653, 5723, 11648, 215, 187, "Output",ExpressionUUID->"5d42a047-dcde-402f-9915-e33aa242981f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265338, 5943, 4722, 108, 108, "Input",ExpressionUUID->"97174a7d-3cea-423c-a549-de932334c449"],
Cell[270063, 6053, 14971, 269, 186, "Output",ExpressionUUID->"a386959b-61be-4b5d-8db0-5f4b2306a599"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285071, 6327, 3873, 86, 94, "Input",ExpressionUUID->"103d437e-8997-43a6-a616-9e76c566364b"],
Cell[288947, 6415, 14903, 267, 187, "Output",ExpressionUUID->"5713fed4-7c80-440e-ac5f-4ee95231b7f7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[303899, 6688, 161, 3, 40, "Subsection",ExpressionUUID->"b137b509-45cc-40c6-93b4-c24a84932f0f"],
Cell[CellGroupData[{
Cell[304085, 6695, 2743, 68, 79, "Input",ExpressionUUID->"f0a7ce77-e04e-4814-973d-aa6a9bc85a53"],
Cell[306831, 6765, 5572, 114, 187, "Output",ExpressionUUID->"6d646af8-accf-4c1d-b390-57c766e063ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312440, 6884, 4266, 96, 94, "Input",ExpressionUUID->"ee701bfc-e1fa-4aa2-ac3f-1ea06a568c15"],
Cell[316709, 6982, 10437, 194, 187, "Output",ExpressionUUID->"41d9c285-8376-4e4b-877e-2a7b1e6946e5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[327207, 7183, 234, 4, 50, "Section",ExpressionUUID->"adab492f-fc6d-4246-bcfa-41c42670ad8b"],
Cell[327444, 7189, 218, 5, 21, "Input",ExpressionUUID->"5ce4fb86-358f-418b-be07-4a9127cb6c1a"],
Cell[CellGroupData[{
Cell[327687, 7198, 4451, 107, 94, "Input",ExpressionUUID->"ed6584b3-e441-42d7-bb77-b70fd9df3f6d"],
Cell[332141, 7307, 18521, 330, 177, 9651, 184, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"8b29850b-9635-4d58-a420-a3a0f0b70f9e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


